Gravitational waves from quasielliptic compact binaries in scalar-tensor theory to one-and-a-half post-Newtonian order

The orbit-averaged fluxes of energy and angular momentum generated by a compact binary system of nonspinning particles are obtained in a popular class of massless scalar-tensor theories with first-and-a-half post-Newtonian (1.5PN) accuracy, i.e., 2.5PN accuracy beyond the leading -1PN dipolar radiation. The secular evolution of the orbital elements (frequency and eccentricity) are then also obtained with 1.5PN accuracy. Three technical advances were necessary to obtain these results: (i) the decomposition of the scalar dipole moment as a Fourier series at 1PN order, along with the other moments at Newtonian order, (ii) the derivation of the formula for the passage to the center-of-mass frame at 2.5PN, including a novel hereditary term arising from the contribution of the radiation, and (iii) the complete treatment of the memory-like term appearing in the angular momentum flux. Moreover, as a byproduct of this work, I revisit in the Appendix the treatment in general relativity of the memory integral appearing at 2.5PN order in the angular momentum flux [arXiv:0908.3854], and find that the spurious divergence in the initial eccentricity $e_1$ found there is cured by a careful split between AC and DC terms.

==> anc/Supplementary_Material.dat.wl <==
(* ::Package:: *)

(* ::Chapter:: *)
(*Supplementary file to "Gravitational waves from quasielliptic compact binaries in scalar-tensor to one-and-a-half post-Newtonian order" (David Trestini), arXiv:2410.12898*)


(* ::Section::Closed:: *)
(*Notations*)


(* ::Text:: *)
(*Standard Mathematica syntax and functions are assumed (e.g Cos[ ], Sin[ ], Sqrt[ ], ...)*)
(**)
(*The total mass "m" is denoted m; the symmetric mass ratio "\nu" is denote \[Nu]; and the symmetric mass difference "\delta" is denoted \[Delta]. The dimensionless energy "\varepsilon" is denoted \[CurlyEpsilon] and the dimensionless angular momentum "j" is denoted j. The time eccentricity "e_t" is denoted et and the frequency-related dimensionless post-Newtonian parameter "x" is denoted x. The eccentric anomaly "u" is denoted u.*)
(**)
(*We use the following notations for the scalar-tensor parameters:*)
(*	Gt denotes  "\tilde{G}"*)
(*	al denotes  "\alpha"*)
(*	dz denotes  "\zeta"*)
(*	gam denotes  "\gamma"*)
(*	Sm denotes "\mathcal{S}_{-}"*)
(*	Sp denotes "\mathcal{S}_{+}"*)
(*	bem denotes "\bar{\beta}_{-}"*)
(*	bep denotes "\bar{\beta}_{+}"*)
(*	dem denotes "\bar{\delta}_{-}"*)
(*	dep denotes "\bar{\delta}_{+}"*)
(*	chim denotes "\bar{\chi}_{-}"*)
(*	chip denotes "\bar{\chi}_{+}"*)


(* ::Section::Closed:: *)
(*Formatting (for elegant display when using Mathematica)*)


(* ::Text:: *)
(*This section should be run so as to have an elegant and clear display when using Mathematica . It is however not necessary, as all notations are explained in the previous section . In our formatting, we display all indices downstairs, since they are space indices and their covariance is unimportant .*)


Format[rDot]="\!\(\*OverscriptBox[\(r\), \(.\)]\)"


Format[r12]="\!\(\*SubscriptBox[\(r\), \(12\)]\)"


Format[mtot]="m"


Format[m1]="\!\(\*SubscriptBox[\(m\), \(1\)]\)"


Format[m2]="\!\(\*SubscriptBox[\(m\), \(2\)]\)"


Format[n12[i]]="\!\(\*SubscriptBox[\(n\), \(12\)]\)[i]"


Format[y1[i]]="\!\(\*SubscriptBox[\(y\), \(1\)]\)[i]"


Format[v1[i]]="\!\(\*SubscriptBox[\(v\), \(1\)]\)[i]"


Format[v2[i]]="\!\(\*SubscriptBox[\(v\), \(2\)]\)[i]"


Format[y1n12]="(\!\(\*SubscriptBox[\(y\), \(1\)]\)\!\(\*SubscriptBox[\(n\), \(12\)]\))"


Format[n12v1]="(\!\(\*SubscriptBox[\(n\), \(12\)]\)\!\(\*SubscriptBox[\(v\), \(1\)]\))"


Format[n12v2]="(\!\(\*SubscriptBox[\(n\), \(12\)]\)\!\(\*SubscriptBox[\(v\), \(2\)]\))"


Format[y1v1]="(\!\(\*SubscriptBox[\(y\), \(1\)]\)\!\(\*SubscriptBox[\(v\), \(1\)]\))"


Format[y1v2]="(\!\(\*SubscriptBox[\(y\), \(1\)]\)\!\(\*SubscriptBox[\(v\), \(2\)]\))"


Format[v1v1]="(\!\(\*SubscriptBox[\(v\), \(1\)]\)\!\(\*SubscriptBox[\(v\), \(1\)]\))"


Format[v1v2]="(\!\(\*SubscriptBox[\(v\), \(1\)]\)\!\(\*SubscriptBox[\(v\), \(2\)]\))"


Format[v2v2]="(\!\(\*SubscriptBox[\(v\), \(2\)]\)\!\(\*SubscriptBox[\(v\), \(2\)]\))"


Format[et]= "\!\(\*SubscriptBox[\(e\), \(t\)]\)";


Format[dz]= "\[Zeta]";


Format[gam]= "\!\(\*OverscriptBox[\(\[Gamma]\), \(_\)]\)";


Format[al]= "\[Alpha]";


Format[Gt]= \!\(\*OverscriptBox[\("\<G\>"\), \(~\)]\);


Format[phiz]= "\!\(\*SubscriptBox[\(\[Phi]\), \(0\)]\)";


Format[Sm]= "\!\(\*SubscriptBox[\(\[ScriptCapitalS]\), \(-\)]\)";


Format[Sp]= "\!\(\*SubscriptBox[\(\[ScriptCapitalS]\), \(+\)]\)";


Format[bem]= "\!\(\*SubscriptBox[OverscriptBox[\(\[Beta]\), \(_\)], \(-\)]\)";


Format[bep]= "\!\(\*SubscriptBox[OverscriptBox[\(\[Beta]\), \(_\)], \(+\)]\)";


Format[dem]= "\!\(\*SubscriptBox[OverscriptBox[\(\[Delta]\), \(_\)], \(-\)]\)";


Format[dep]= "\!\(\*SubscriptBox[OverscriptBox[\(\[Delta]\), \(_\)], \(+\)]\)";


Format[chim]= "\!\(\*SubscriptBox[OverscriptBox[\(\[Chi]\), \(_\)], \(-\)]\)";


Format[chip]= "\!\(\*SubscriptBox[OverscriptBox[\(\[Chi]\), \(_\)], \(+\)]\)";


Format[la[1]]= "\!\(\*SubscriptBox[\(\[Lambda]\), \(1\)]\)";







Format[\[CapitalGamma]si[i_]]= StringJoin["\!\(\*SuperscriptBox[\(\[CapitalGamma]\), \(s\)]\)[",ToString[i],"]"]


Format[\[CapitalPi]si]= StringJoin["\!\(\*SuperscriptBox[\(\[CapitalPi]\), \(s\)]\)[",ToString[i],"]"]


Format[\[CapitalGamma]i[i_]]= StringJoin["\[CapitalGamma][",ToString[i],"]"]


Format[\[CapitalPi]i]= StringJoin["\[CapitalPi][",ToString[i],"]"]


Format[\[CurlyPhi]2[et]] = "\!\(\*SubscriptBox[\(\[CurlyPhi]\), \(2\)]\)[\!\(\*SubscriptBox[\(e\), \(t\)]\)]"


Format[\[CurlyPhi]s2[et]] = "\!\(\*SubscriptBox[SuperscriptBox[\(\[CurlyPhi]\), \(s\)], \(2\)]\)[\!\(\*SubscriptBox[\(e\), \(t\)]\)]"


Format[\[CurlyPhi]s0[et]] = "\!\(\*SubscriptBox[SuperscriptBox[\(\[CurlyPhi]\), \(s\)], \(0\)]\)[\!\(\*SubscriptBox[\(e\), \(t\)]\)]"


Format[\[CurlyPhi]s1[et]] = "\!\(\*SubscriptBox[SuperscriptBox[\(\[CurlyPhi]\), \(s\)], \(1\)]\)[\!\(\*SubscriptBox[\(e\), \(t\)]\)]"


Format[\[Alpha]s1[et]] = "\!\(\*SubscriptBox[SuperscriptBox[\(\[Alpha]\), \(s\)], \(1\)]\)[\!\(\*SubscriptBox[\(e\), \(t\)]\)]"


Format[\[Theta]s1[et]] = "\!\(\*SubscriptBox[SuperscriptBox[\(\[Theta]\), \(s\)], \(1\)]\)[\!\(\*SubscriptBox[\(e\), \(t\)]\)]"


Format[\[CurlyPhi]2$tilde[et]] = "\!\(\*SubscriptBox[OverscriptBox[\(\[CurlyPhi]\), \(~\)], \(2\)]\)[\!\(\*SubscriptBox[\(e\), \(t\)]\)]"


Format[\[CurlyPhi]s2$tilde[et]] = "\!\(\*SubscriptBox[SuperscriptBox[OverscriptBox[\(\[CurlyPhi]\), \(~\)], \(s\)], \(2\)]\)[\!\(\*SubscriptBox[\(e\), \(t\)]\)]"


Format[\[CurlyPhi]s1$tilde[et]] = "\!\(\*SubscriptBox[SuperscriptBox[OverscriptBox[\(\[CurlyPhi]\), \(~\)], \(s\)], \(1\)]\)[\!\(\*SubscriptBox[\(e\), \(t\)]\)]"


Format[\[Alpha]s1$tilde[et]] = "\!\(\*SubscriptBox[SuperscriptBox[OverscriptBox[\(\[Alpha]\), \(~\)], \(s\)], \(1\)]\)[\!\(\*SubscriptBox[\(e\), \(t\)]\)]"


Format[\[Theta]s1$tilde[et]] = "\!\(\*SubscriptBox[SuperscriptBox[OverscriptBox[\(\[Theta]\), \(~\)], \(s\)], \(1\)]\)[\!\(\*SubscriptBox[\(e\), \(t\)]\)]"


(* ::Section::Closed:: *)
(*Acceleration at 2.5PN order*)


(* ::Text:: *)
(*This section corresponds to Eqs. (6.1) and (6.2) of arXiv:1301.4680 and Eq. (A1) of arXiv:2201.10924.*)


a1$N[i] = -((al*Gt*m2*n12[i])/r12^2)


a1$0p5PN[i] = 0


a1$1PN[i] = (((al^2*Gt^2*((5 - 2*bem + 2*bep + 2*gam)*m1*m2 + 2*(2 + bem + bep + gam)*
        m2^2))/r12^3 + (al*Gt*m2*((3*n12v2^2)/2 + (-1 - gam)*v1v1 + 
       2*(2 + gam)*v1v2 + (-2 - gam)*v2v2))/r12^2)*n12[i] + 
  (al*Gt*m2*(2*(2 + gam)*n12v1 + (-3 - 2*gam)*n12v2)*v1[i])/r12^2 + 
  (al*Gt*m2*(-2*(2 + gam)*n12v1 + (3 + 2*gam)*n12v2)*v2[i])/r12^2)/c^2


a1$1p5PN[i] = ((al^2*Gt^2*m1*m2*(-2*dz*n12v2*Sm*(Sm + Sp) + 
     (n12v1*(gam + 2*dz*Sm^2 + 4*dz*Sm*Sp + 2*dz*Sp^2))/2)*n12[i])/r12^3 - 
  (2*al^2*dz*Gt^2*m1*m2*Sm*(Sm + Sp)*v1[i])/(3*r12^3) + 
  (2*al^2*dz*Gt^2*m1*m2*Sm*(Sm + Sp)*v2[i])/(3*r12^3))/c^3


a1$2PN[i] = (((al^3*Gt^3*(-1/2*((48*bem^2 - 48*bep^2 + 69*gam + 6*bem*gam + 54*bep*gam + 
           48*gam^2 + 16*bep*gam^2 + 8*gam^3)*m1*m2^2)/gam + 
       (m1^2*m2*(-57 + 48*bem - 48*bep - 8*chim + 8*chip - 42*gam + 
          16*bem*gam - 16*bep*gam - 8*gam^2 - 8*dz*Sm^2 - 4*dz*gam*Sm^2 - 
          8*dz*Sm*Sp - 4*dz*gam*Sm*Sp))/4 + 
       (m2^3*(-18 - 16*bem - 16*bep + 4*chim + 4*chip - 17*gam - 8*bem*gam - 
          8*bep*gam - 4*gam^2 - 4*dz*Sm^2 - 2*dz*gam*Sm^2 + 4*dz*Sm*Sp + 
          2*dz*gam*Sm*Sp))/2))/r12^4 + 
    (al^2*Gt^2*(m1*m2*(n12v1*n12v2*(-39 - 8*bem + 8*bep - 24*gam - 
           8*dz*Sm^2 - 4*dz*gam*Sm^2 - 8*dz*Sm*Sp - 4*dz*gam*Sm*Sp) + 
         (n12v2^2*(17 + 16*bem - 16*bep + 16*gam + 8*dz*Sm^2 + 
            4*dz*gam*Sm^2 + 8*dz*Sm*Sp + 4*dz*gam*Sm*Sp))/2 + 
         (n12v1^2*(39 + 8*bem - 8*bep + 24*gam + 8*dz*Sm^2 + 4*dz*gam*Sm^2 + 
            8*dz*Sm*Sp + 4*dz*gam*Sm*Sp))/2 + ((-15 + 4*bem - 4*bep - 8*gam)*
           v1v1)/4 + ((-5 + 4*bem - 4*bep)*v1v2)/2 + 
         ((5 - 4*bem + 4*bep)*v2v2)/4) + 
       m2^2*(n12v2^2*(-6 - 4*bem - 4*bep - 3*gam + 4*dz*Sm^2 + 
           2*dz*gam*Sm^2 - 4*dz*Sm*Sp - 2*dz*gam*Sm*Sp) + 
         ((2 + gam)*n12v1^2*(2 + gam + 2*dz*Sm^2 - 4*dz*Sm*Sp + 2*dz*Sp^2))/
          2 - (2 + gam)*n12v1*n12v2*(2 + gam + 2*dz*Sm^2 - 4*dz*Sm*Sp + 
           2*dz*Sp^2) - 2*(bem + bep)*v1v1 - 4*(2 + gam)*v1v2 + 
         2*(2 + gam)*v2v2)))/r12^3 + 
    (al*Gt*m2*((-15*n12v2^4)/8 + (3*(1 + gam)*n12v2^2*v1v1)/2 + 
       (-2 - gam)*v1v2^2 + 2*(2 + gam)*v1v2*v2v2 + (-2 - gam)*v2v2^2 + 
       n12v2^2*(-3*(2 + gam)*v1v2 + (3*(3 + gam)*v2v2)/2)))/r12^2)*n12[i] + 
  ((al^2*Gt^2*(m1*m2*((n12v1*(-63 - 8*bem + 8*bep - 36*gam - 16*dz*Sm^2 - 
            8*dz*gam*Sm^2 - 16*dz*Sm*Sp - 8*dz*gam*Sm*Sp))/4 + 
         (n12v2*(55 + 16*bem - 16*bep + 36*gam + 16*dz*Sm^2 + 8*dz*gam*Sm^2 + 
            16*dz*Sm*Sp + 8*dz*gam*Sm*Sp))/4) + 
       m2^2*(n12v2*(-2 - 2*bem - 2*bep - gam + 4*dz*Sm^2 + 2*dz*gam*Sm^2 - 
           4*dz*Sm*Sp - 2*dz*gam*Sm*Sp) - ((2 + gam)*n12v1*
           (2 + gam + 2*dz*Sm^2 - 4*dz*Sm*Sp + 2*dz*Sp^2))/2)))/r12^3 + 
    (al*Gt*m2*((3*(3 + 2*gam)*n12v2^3)/2 + (1 + gam)*n12v2*v1v1 + 
       n12v2*(2*(2 + gam)*v1v2 + (-5 - 3*gam)*v2v2) + 
       n12v1*(-3*(2 + gam)*n12v2^2 - 2*(2 + gam)*v1v2 + 2*(2 + gam)*v2v2)))/
     r12^2)*v1[i] + 
  ((al^2*Gt^2*(m1*m2*((n12v2*(-55 - 16*bem + 16*bep - 36*gam - 16*dz*Sm^2 - 
            8*dz*gam*Sm^2 - 16*dz*Sm*Sp - 8*dz*gam*Sm*Sp))/4 + 
         (n12v1*(63 + 8*bem - 8*bep + 36*gam + 16*dz*Sm^2 + 8*dz*gam*Sm^2 + 
            16*dz*Sm*Sp + 8*dz*gam*Sm*Sp))/4) + 
       m2^2*(n12v2*(2 + 2*bem + 2*bep + gam - 4*dz*Sm^2 - 2*dz*gam*Sm^2 + 
           4*dz*Sm*Sp + 2*dz*gam*Sm*Sp) + ((2 + gam)*n12v1*
           (2 + gam + 2*dz*Sm^2 - 4*dz*Sm*Sp + 2*dz*Sp^2))/2)))/r12^3 + 
    (al*Gt*m2*((-3*(3 + 2*gam)*n12v2^3)/2 + (-1 - gam)*n12v2*v1v1 + 
       n12v1*(3*(2 + gam)*n12v2^2 + 2*(2 + gam)*v1v2 - 2*(2 + gam)*v2v2) + 
       n12v2*(-2*(2 + gam)*v1v2 + (5 + 3*gam)*v2v2)))/r12^2)*v2[i])/c^4


a1$2p5PN[i] = (
  ((al^3*Gt^3*(m1^2*m2*((-4*n12v2*(-18 + 5*bem - 5*bep - 5*gam + 5*bem*gam - 
            5*bep*gam - 55*dz*Sm^2 + 10*bem*dz*Sm^2 - 10*bep*dz*Sm^2 - 
            20*dz*gam*Sm^2 - 55*dz*Sm*Sp + 20*bem*dz*Sm*Sp - 
            20*bep*dz*Sm*Sp - 20*dz*gam*Sm*Sp + 10*bem*dz*Sp^2 - 
            10*bep*dz*Sp^2))/15 + (4*n12v1*(-18 + 5*bem - 5*bep - 5*gam + 
            5*bem*gam - 5*bep*gam - 50*dz*Sm^2 + 10*bem*dz*Sm^2 - 
            10*bep*dz*Sm^2 - 20*dz*gam*Sm^2 - 50*dz*Sm*Sp + 20*bem*dz*Sm*Sp - 
            20*bep*dz*Sm*Sp - 20*dz*gam*Sm*Sp + 10*bem*dz*Sp^2 - 
            10*bep*dz*Sp^2))/15) + m1*m2^2*
        (-1/15*(n12v1*(-480*bep^2*gam - 208*gam^2 - 20*bem*gam^2 + 
             360*bep*gam^2 - 160*gam^3 + 20*bem*gam^3 + 20*bep*gam^3 + 
             960*bem^2*dz*Sm^2 + 960*bep^2*dz*Sm^2 - 240*bem*dz*gam*Sm^2 - 
             720*bep*dz*gam*Sm^2 + 475*dz*gam^2*Sm^2 + 40*bem*dz*gam^2*Sm^2 + 
             40*bep*dz*gam^2*Sm^2 + 200*dz*gam^3*Sm^2 + 1920*bem*bep*dz*Sm*
              Sp - 720*bem*dz*gam*Sm*Sp - 240*bep*dz*gam*Sm*Sp + 
             185*dz*gam^2*Sm*Sp + 80*bem*dz*gam^2*Sm*Sp + 80*bep*dz*gam^2*Sm*
              Sp + 80*dz*gam^3*Sm*Sp + 40*bem*dz*gam^2*Sp^2 + 
             40*bep*dz*gam^2*Sp^2))/gam^2 + 
         (n12v2*(-480*bep^2*gam - 208*gam^2 - 20*bem*gam^2 + 360*bep*gam^2 - 
            160*gam^3 + 20*bem*gam^3 + 20*bep*gam^3 + 960*bem^2*dz*Sm^2 + 
            960*bep^2*dz*Sm^2 - 240*bem*dz*gam*Sm^2 - 720*bep*dz*gam*Sm^2 + 
            475*dz*gam^2*Sm^2 + 40*bem*dz*gam^2*Sm^2 + 40*bep*dz*gam^2*Sm^2 + 
            200*dz*gam^3*Sm^2 + 1920*bem*bep*dz*Sm*Sp - 720*bem*dz*gam*Sm*
             Sp - 240*bep*dz*gam*Sm*Sp + 185*dz*gam^2*Sm*Sp + 
            80*bem*dz*gam^2*Sm*Sp + 80*bep*dz*gam^2*Sm*Sp + 
            80*dz*gam^3*Sm*Sp + 40*bem*dz*gam^2*Sp^2 + 40*bep*dz*gam^2*Sp^2))/
          (15*gam^2))))/r12^4 + 
    (al^2*Gt^2*m1*m2*(5*(2*bem - 2*bep + gam)*n12v1^3 - 
       15*(2*bem - 2*bep + gam)*n12v1^2*n12v2 - 
       5*n12v2^3*(2*bem - 2*bep + gam - dz*Sm^2 - dz*Sm*Sp) + 
       (n12v2*(-12 + 30*bem - 30*bep + 10*gam - 15*dz*Sm^2 - 10*dz*gam*Sm^2 - 
          15*dz*Sm*Sp - 10*dz*gam*Sm*Sp)*v1v1)/5 + 
       n12v2*((-2*(-12 + 30*bem - 30*bep + 10*gam - 25*dz*Sm^2 - 
            10*dz*gam*Sm^2 - 25*dz*Sm*Sp - 10*dz*gam*Sm*Sp)*v1v2)/5 + 
         (2*(-6 + 15*bem - 15*bep + 5*gam - 15*dz*Sm^2 - 5*dz*gam*Sm^2 - 
            15*dz*Sm*Sp - 5*dz*gam*Sm*Sp)*v2v2)/5) + 
       n12v1*(5*n12v2^2*(6*bem - 6*bep + 3*gam - dz*Sm^2 - dz*Sm*Sp) + 
         ((12 - 30*bem + 30*bep - 10*gam + 15*dz*Sm^2 + 10*dz*gam*Sm^2 + 
            15*dz*Sm*Sp + 10*dz*gam*Sm*Sp)*v1v1)/5 + 
         (4*(-6 + 15*bem - 15*bep + 5*gam - 10*dz*Sm^2 - 5*dz*gam*Sm^2 - 
            10*dz*Sm*Sp - 5*dz*gam*Sm*Sp)*v1v2)/5 - 
         (2*(-6 + 15*bem - 15*bep + 5*gam - 10*dz*Sm^2 - 5*dz*gam*Sm^2 - 
            10*dz*Sm*Sp - 5*dz*gam*Sm*Sp)*v2v2)/5)))/r12^3)*n12[i] + 
  ((al^3*Gt^3*((m1^2*m2*(24 - 20*bem + 20*bep - 5*bem*gam + 5*bep*gam + 
          20*dz*Sm^2 - 10*bem*dz*Sm^2 + 10*bep*dz*Sm^2 + 20*dz*Sm*Sp - 
          20*bem*dz*Sm*Sp + 20*bep*dz*Sm*Sp - 10*bem*dz*Sp^2 + 
          10*bep*dz*Sp^2))/15 + (m1*m2^2*(-96*gam - 40*bem*gam + 20*bep*gam - 
          60*gam^2 + 5*bem*gam^2 + 5*bep*gam^2 - 40*bem*dz*Sm^2 - 
          40*bep*dz*Sm^2 + 85*dz*gam*Sm^2 + 10*bem*dz*gam*Sm^2 + 
          10*bep*dz*gam*Sm^2 + 40*dz*gam^2*Sm^2 - 80*bem*dz*Sm*Sp - 
          80*bep*dz*Sm*Sp + 15*dz*gam*Sm*Sp + 20*bem*dz*gam*Sm*Sp + 
          20*bep*dz*gam*Sm*Sp - 40*bem*dz*Sp^2 - 40*bep*dz*Sp^2 + 
          10*bem*dz*gam*Sp^2 + 10*bep*dz*gam*Sp^2))/(15*gam)))/r12^4 + 
    (al^2*Gt^2*m1*m2*(n12v1^2*(-6*bem + 6*bep - 3*gam - 8*dz*Sm^2 - 
         4*dz*gam*Sm^2 - 8*dz*Sm*Sp - 4*dz*gam*Sm*Sp) + 
       n12v2^2*(-6*bem + 6*bep - 3*gam - 5*dz*Sm^2 - 4*dz*gam*Sm^2 - 
         5*dz*Sm*Sp - 4*dz*gam*Sm*Sp) + 2*n12v1*n12v2*(6*bem - 6*bep + 
         3*gam + 7*dz*Sm^2 + 4*dz*gam*Sm^2 + 7*dz*Sm*Sp + 4*dz*gam*Sm*Sp) + 
       ((-12 + 30*bem - 30*bep + 10*gam + 25*dz*Sm^2 + 10*dz*gam*Sm^2 + 
          25*dz*Sm*Sp + 10*dz*gam*Sm*Sp)*v1v1)/15 - 
       (2*(-12 + 30*bem - 30*bep + 10*gam + 15*dz*Sm^2 + 10*dz*gam*Sm^2 + 
          15*dz*Sm*Sp + 10*dz*gam*Sm*Sp)*v1v2)/15 + 
       (2*(-6 + 15*bem - 15*bep + 5*gam + 5*dz*Sm^2 + 5*dz*gam*Sm^2 + 
          5*dz*Sm*Sp + 5*dz*gam*Sm*Sp)*v2v2)/15))/r12^3)*v1[i] + 
  ((al^3*Gt^3*((m1^2*m2*(-24 + 20*bem - 20*bep + 5*bem*gam - 5*bep*gam - 
          20*dz*Sm^2 + 10*bem*dz*Sm^2 - 10*bep*dz*Sm^2 - 20*dz*Sm*Sp + 
          20*bem*dz*Sm*Sp - 20*bep*dz*Sm*Sp + 10*bem*dz*Sp^2 - 
          10*bep*dz*Sp^2))/15 - (m1*m2^2*(-96*gam - 40*bem*gam + 20*bep*gam - 
          60*gam^2 + 5*bem*gam^2 + 5*bep*gam^2 - 40*bem*dz*Sm^2 - 
          40*bep*dz*Sm^2 + 85*dz*gam*Sm^2 + 10*bem*dz*gam*Sm^2 + 
          10*bep*dz*gam*Sm^2 + 40*dz*gam^2*Sm^2 - 80*bem*dz*Sm*Sp - 
          80*bep*dz*Sm*Sp + 15*dz*gam*Sm*Sp + 20*bem*dz*gam*Sm*Sp + 
          20*bep*dz*gam*Sm*Sp - 40*bem*dz*Sp^2 - 40*bep*dz*Sp^2 + 
          10*bem*dz*gam*Sp^2 + 10*bep*dz*gam*Sp^2))/(15*gam)))/r12^4 + 
    (al^2*Gt^2*m1*m2*(n12v2^2*(6*bem - 6*bep + 3*gam + 5*dz*Sm^2 + 
         4*dz*gam*Sm^2 + 5*dz*Sm*Sp + 4*dz*gam*Sm*Sp) - 
       2*n12v1*n12v2*(6*bem - 6*bep + 3*gam + 7*dz*Sm^2 + 4*dz*gam*Sm^2 + 
         7*dz*Sm*Sp + 4*dz*gam*Sm*Sp) + n12v1^2*(6*bem - 6*bep + 3*gam + 
         8*dz*Sm^2 + 4*dz*gam*Sm^2 + 8*dz*Sm*Sp + 4*dz*gam*Sm*Sp) + 
       ((12 - 30*bem + 30*bep - 10*gam - 25*dz*Sm^2 - 10*dz*gam*Sm^2 - 
          25*dz*Sm*Sp - 10*dz*gam*Sm*Sp)*v1v1)/15 + 
       (2*(-12 + 30*bem - 30*bep + 10*gam + 15*dz*Sm^2 + 10*dz*gam*Sm^2 + 
          15*dz*Sm*Sp + 10*dz*gam*Sm*Sp)*v1v2)/15 - 
       (2*(-6 + 15*bem - 15*bep + 5*gam + 5*dz*Sm^2 + 5*dz*gam*Sm^2 + 
          5*dz*Sm*Sp + 5*dz*gam*Sm*Sp)*v2v2)/15))/r12^3)*v2[i])/c^5


a1[i]= a1$N[i]+a1$0p5PN[i]+a1$1PN[i]+a1$1p5PN[i]+a1$2PN[i]+a1$2p5PN[i]


(* ::Section::Closed:: *)
(*Relative acceleration at 2.5PN order in the center of mass frame*)


(* ::Text:: *)
(*This section corresponds to Eqs . (1.4), (1.5), (6.12) and (6.13) of arXiv:1301.4680.*)


a$N[i] = -((al*Gt*mtot*n[i])/r^2)


a$0p5PN[i] = 0


a$1PN[i] = (((al^2*Gt^2*mtot^2*(2*(2 + bep + gam - bem*\[Delta]) + 2*\[Nu]))/r^3 + 
    (al*Gt*mtot*(v^2*(-1 - gam - 3*\[Nu]) + (3*rDot^2*\[Nu])/2))/r^2)*n[i] + 
  (al*Gt*mtot*rDot*(2*(2 + gam) - 2*\[Nu])*v[i])/r^2)/c^2


a$1p5PN[i] = ((4*al^2*dz*Gt^2*mtot^2*rDot*Sm^2*\[Nu]*n[i])/r^3 - 
  (4*al^2*dz*Gt^2*mtot^2*Sm^2*\[Nu]*v[i])/(3*r^3))/c^3


a$2PN[i] = (((al^3*Gt^3*mtot^3*((-18 - 16*bep + 4*chip - 17*gam - 8*bep*gam - 4*gam^2 - 
         4*dz*Sm^2 - 2*dz*gam*Sm^2 + 16*bem*\[Delta] - 4*chim*\[Delta] + 
         8*bem*gam*\[Delta] - 4*dz*Sm*Sp*\[Delta] - 2*dz*gam*Sm*Sp*\[Delta])/
        2 + ((-96*bem^2 + 96*bep^2 - 87*gam - 60*bep*gam - 16*chip*gam - 
          36*gam^2 + 16*dz*gam*Sm^2 + 8*dz*gam^2*Sm^2 + 28*bem*gam*\[Delta])*
         \[Nu])/(4*gam)))/r^4 + 
    (al^2*Gt^2*mtot^2*(v^2*(-2*(bep - bem*\[Delta]) + 
         ((13 + 16*bep + 4*gam - 12*bem*\[Delta])*\[Nu])/2 - 2*\[Nu]^2) + 
       rDot^2*((2 + gam)*(1 + 2*dz*Sm^2 + 2*dz*Sm*Sp*\[Delta]) + 
         (25 - 12*bep + 18*gam + 4*bem*\[Delta])*\[Nu] + 2*\[Nu]^2)))/r^3 + 
    (al*Gt*mtot*(rDot^2*v^2*((3*(3 + gam)*\[Nu])/2 - 6*\[Nu]^2) + 
       v^4*((-3 - gam)*\[Nu] + 4*\[Nu]^2) + 
       rDot^4*((-15*\[Nu])/8 + (45*\[Nu]^2)/8)))/r^2)*n[i] + 
  ((al^2*Gt^2*mtot^2*rDot*(-((2 + gam)*(1 + 2*dz*Sm^2 + 
          2*dz*Sm*Sp*\[Delta])) + ((-41 + 16*bep - 28*gam - 8*bem*\[Delta])*
         \[Nu])/2 - 4*\[Nu]^2))/r^3 + 
    (al*Gt*mtot*(rDot^3*((-3*(3 + 2*gam)*\[Nu])/2 - 3*\[Nu]^2) + 
       rDot*v^2*(((15 + 8*gam)*\[Nu])/2 + 2*\[Nu]^2)))/r^2)*v[i])/c^4


a$2p5PN[i] = (((al^3*Gt^3*mtot^3*rDot*(((480*bep^2*gam + 136*gam^2 - 380*bep*gam^2 + 
          140*gam^3 - 960*bem^2*dz*Sm^2 - 960*bep^2*dz*Sm^2 + 
          720*bep*dz*gam*Sm^2 - 675*dz*gam^2*Sm^2 - 160*bep*dz*gam^2*Sm^2 - 
          280*dz*gam^3*Sm^2 - 1920*bem*bep*dz*Sm*Sp + 720*bem*dz*gam*Sm*Sp - 
          240*bem*dz*gam*Sm^2*\[Delta] + 160*bem*dz*gam^2*Sm^2*\[Delta] - 
          240*bep*dz*gam*Sm*Sp*\[Delta] - 15*dz*gam^2*Sm*Sp*\[Delta])*\[Nu])/
        (15*gam^2) - (8*dz*Sm^2*\[Nu]^2)/3))/r^4 + 
    (al^2*Gt^2*mtot^2*(rDot*v^2*(((24 + 60*bep - 20*gam + 45*dz*Sm^2 + 
            20*dz*gam*Sm^2 + 15*dz*Sm*Sp*\[Delta])*\[Nu])/5 - 
         2*dz*Sm^2*\[Nu]^2) + rDot^3*(-5*(4*bep - 2*gam + dz*Sm^2 + 
           dz*Sm*Sp*\[Delta])*\[Nu] + 10*dz*Sm^2*\[Nu]^2)))/r^3)*n[i] + 
  ((al^3*Gt^3*mtot^3*(((-72*gam + 60*bep*gam - 60*gam^2 - 80*bep*dz*Sm^2 + 
          115*dz*gam*Sm^2 + 40*bep*dz*gam*Sm^2 + 40*dz*gam^2*Sm^2 - 
          80*bem*dz*Sm*Sp + 80*bem*dz*Sm^2*\[Delta] - 40*bem*dz*gam*Sm^2*
           \[Delta] + 80*bep*dz*Sm*Sp*\[Delta] + 15*dz*gam*Sm*Sp*\[Delta])*
         \[Nu])/(15*gam) - (8*dz*Sm^2*\[Nu]^2)/3))/r^4 + 
    (al^2*Gt^2*mtot^2*(rDot^2*((12*bep - 6*gam - 13*dz*Sm^2 - 8*dz*gam*Sm^2 + 
           3*dz*Sm*Sp*\[Delta])*\[Nu] - 2*dz*Sm^2*\[Nu]^2) + 
       v^2*(((-24 - 60*bep + 20*gam + 35*dz*Sm^2 + 20*dz*gam*Sm^2 - 
            15*dz*Sm*Sp*\[Delta])*\[Nu])/15 - (2*dz*Sm^2*\[Nu]^2)/3)))/r^3)*
   v[i])/c^5


a1[i] = a$N[i]+ a$0p5PN[i]+a$1PN[i]+ a$1p5PN[i]+a$2PN[i]+ a$2p5PN[i]


(* ::Section::Closed:: *)
(*Passage to the center of mass frame at 2.5PN order*)


(* ::Text:: *)
(*This section corresponds to Eq. (5.22).*)


P$1p5PN = 0


Q$1p5PN = (2*al*dz*Gt*mtot*Sm*(Sp + Sm*\[Delta]))/(3*c^3)


P$2p5PN = (al^2*Gt^2*mtot^2*rDot*(10*bem - 5*dz*Sm*Sp + (-10*bep + 5*gam - 5*dz*Sm^2)*
    \[Delta] + (24*dz*Sm*Sp + 26*dz*Sm^2*\[Delta])*\[Nu]))/(15*c^5*r^2)


Q$2p5PN = (al*Gt*mtot*v^2*(5*dz*Sm*Sp + (12 + 5*gam + 5*dz*Sm^2)*\[Delta] + 
    (-23*dz*Sm*Sp - 17*dz*Sm^2*\[Delta])*\[Nu]))/(15*c^5) + 
 (al^2*Gt^2*mtot^2*(-10*bem - 5*dz*Sm*Sp + 
    (-24 + 10*bep - 15*gam - 5*dz*Sm^2)*\[Delta] + 
    ((160*bem*dz*Sm^2)/gam - 18*dz*Sm*Sp + (160*bep*dz*Sm*Sp)/gam + 
      28*dz*Sm^2*\[Delta])*\[Nu]))/(15*c^5*r)


Ri$2p5PN = -(\[CapitalGamma]si[i]/mtot)


(* ::Text:: *)
(*This section corresponds to Eq. (5.23).*)


Fs$Pi$2p5PN=(8*al^3*dz*Gt^3*mtot^4*rDot*Sm*((20*bem*Sm)/gam - 8*Sp + (20*bep*Sp)/gam + 
    3*Sm*\[Delta])*\[Nu]^2*n[i])/(15*c^5*r^4) + 
 (16*al^3*dz*Gt^3*mtot^4*Sm*(Sp - Sm*\[Delta])*\[Nu]^2*v[i])/(15*c^5*r^4)


Fs$Gi$2p5PN=(4*al^2*dz*Gt^2*mtot^3*Sm*\[Nu]^2*
  (((2*al*Gt*mtot*(Sp - Sm*\[Delta]))/r - 3*(rDot^2 - v^2)*
      (Sp - Sm*\[Delta]))*n[i] - 
   (2*rDot*(20*bem*Sm + 20*bep*Sp - 6*gam*Sp + gam*Sm*\[Delta])*v[i])/gam))/
 (15*c^5*r^2)


(* ::Section::Closed:: *)
(*Source and gauge moments in the center of mass frame*)


(* ::Text:: *)
(*This section corresponds to Eqs . (B1) and (B2) of arXiv:2201.10924 and to Eq . (F1) of this paper.*)


(* ::Text:: *)
(*It is implicit that a STF projection should to be applied onto these moments.*)


Is$CM$2p5PN = -((Sqrt[al]*dz*m*\[Nu]*(((v^2*(-Sp + Sm*\[Delta]))/6 + 
      (al*Gt*m*(24*bem*Sm + 24*bep*Sp - 7*gam*Sp + gam*Sm*\[Delta]))/
       (3*gam*r))/c^2 + (Sp + Sm*\[Delta])/\[Nu] + 
    ((v^4*(-11*Sp + 11*Sm*\[Delta] + 33*Sp*\[Nu] - 51*Sm*\[Delta]*\[Nu]))/
       120 + (al*Gt*m*rDot^2*(-16*bem*Sm - 16*bep*Sp - 12*gam*Sp - 
         8*gam^2*Sp - 8*bep*Sm*\[Delta] - 6*gam*Sm*\[Delta] - 
         4*gam^2*Sm*\[Delta] - 8*bem*Sp*\[Delta] + 32*bem*Sm*\[Nu] + 
         32*bep*Sp*\[Nu] - 9*gam*Sp*\[Nu] + 5*gam*Sm*\[Delta]*\[Nu]))/
       (6*gam*r) + (al*Gt*m*v^2*(-40*bem*Sm - 40*bep*Sp - 3*gam*Sp - 
         10*gam^2*Sp + 40*bep*Sm*\[Delta] + 3*gam*Sm*\[Delta] + 
         10*gam^2*Sm*\[Delta] + 40*bem*Sp*\[Delta] + 80*bem*Sm*\[Nu] + 
         80*bep*Sp*\[Nu] - 41*gam*Sp*\[Nu] + 7*gam*Sm*\[Delta]*\[Nu]))/
       (30*gam*r) - (al^2*Gt^2*m^2*(320*bem*gam*Sm - 120*chim*gam*Sm + 
         10*bem*gam^2*Sm + 480*bem^2*Sp - 480*bep^2*Sp + 320*bep*gam*Sp - 
         120*chip*gam*Sp + 13*gam^2*Sp - 110*bep*gam^2*Sp + 40*gam^3*Sp + 
         480*bem^2*Sm*\[Delta] - 480*bep^2*Sm*\[Delta] + 
         40*bep*gam*Sm*\[Delta] + 120*chip*gam*Sm*\[Delta] + 
         17*gam^2*Sm*\[Delta] - 10*bep*gam^2*Sm*\[Delta] + 
         20*gam^3*Sm*\[Delta] + 40*bem*gam*Sp*\[Delta] + 
         120*chim*gam*Sp*\[Delta] + 110*bem*gam^2*Sp*\[Delta] - 
         40*bem*gam*Sm*\[Nu] + 80*bem*gam^2*Sm*\[Nu] - 40*bep*gam*Sp*\[Nu] - 
         4*gam^2*Sp*\[Nu] - 12*gam^2*Sm*\[Delta]*\[Nu]))/(30*gam^2*r^2))/
     c^4 + (al^2*Gt^2*m^2*rDot*
      (-1/18*(-1728*bem*bep*gam*Sm + 336*bem*gam^2*Sm + 36*bem*gam^3*Sm + 
          4608*bem*bep*dz*Sm^3 - 576*bem*dz*gam*Sm^3 + 72*bem*dz*gam^2*Sm^3 + 
          288*bem^2*gam*Sp - 288*bep^2*gam*Sp + 120*bep*gam^2*Sp - 
          72*bep*gam^3*Sp + 24*gam^4*Sp + 1728*bem^2*dz*Sm^2*Sp + 
          1728*bep^2*dz*Sm^2*Sp - 432*bep*dz*gam*Sm^2*Sp + 
          288*bep*dz*gam^2*Sm^2*Sp - 72*dz*gam^3*Sm^2*Sp + 
          216*bem*dz*gam^2*Sm*Sp^2 + 576*bem^2*dz*Sp^3 + 576*bep^2*dz*Sp^3 - 
          144*bep*dz*gam*Sp^3 - 576*bem^2*gam*Sm*\[Delta] - 
          1152*bep^2*gam*Sm*\[Delta] + 336*bep*gam^2*Sm*\[Delta] - 
          36*bep*gam^3*Sm*\[Delta] + 15*gam^4*Sm*\[Delta] + 
          2304*bem^2*dz*Sm^3*\[Delta] + 2304*bep^2*dz*Sm^3*\[Delta] - 
          576*bep*dz*gam*Sm^3*\[Delta] + 72*bep*dz*gam^2*Sm^3*\[Delta] - 
          18*dz*gam^3*Sm^3*\[Delta] + 120*bem*gam^2*Sp*\[Delta] + 
          3456*bem*bep*dz*Sm^2*Sp*\[Delta] - 432*bem*dz*gam*Sm^2*Sp*
           \[Delta] + 288*bem*dz*gam^2*Sm^2*Sp*\[Delta] + 
          216*bep*dz*gam^2*Sm*Sp^2*\[Delta] - 54*dz*gam^3*Sm*Sp^2*\[Delta] + 
          1152*bem*bep*dz*Sp^3*\[Delta] - 144*bem*dz*gam*Sp^3*\[Delta] - 
          32*dz*gam^3*Sm^2*Sp*\[Nu])/gam^3 - 
       (4*(18*bep*dz*gam - 6*dz*gam^2 - 36*bep*dz^2*Sm^2 + 9*dz^2*gam*Sm^2 - 
          36*bem*dz^2*Sm*Sp - 36*bem*dz^2*Sm^2*\[Delta] - 
          36*bep*dz^2*Sm*Sp*\[Delta] + 9*dz^2*gam*Sm*Sp*\[Delta] + 
          8*dz^2*gam*Sm^2*\[Nu] - 18*bep*gam*la[1] + 6*gam^2*la[1] + 
          36*bep*dz*Sm^2*la[1] - 9*dz*gam*Sm^2*la[1] + 36*bem*dz*Sm*Sp*
           la[1] + 9*bem*gam*\[Delta]*la[1] + 18*bem*dz*Sm^2*\[Delta]*la[1] + 
          36*bep*dz*Sm*Sp*\[Delta]*la[1] - 9*dz*gam*Sm*Sp*\[Delta]*la[1] + 
          18*bem*dz*Sp^2*\[Delta]*la[1] - 8*dz*gam*Sm^2*\[Nu]*la[1]))/
        (9*Sqrt[al]*dz*gam)))/(c^5*r^2)))/((1 - dz)*phiz))


Isi$CM$2p5PN = -((Sqrt[al]*dz*m*r*\[Nu]*(2*Sm*n[i] + 
     (al*Gt*m*(-2*gam*Sm + 8*dz*Sm^3 + gam*Sp*\[Delta] + 
        6*dz*Sm^2*Sp*\[Delta] + 2*dz*Sp^3*\[Delta] - 16*dz*Sm^3*\[Nu])*v[i])/
      (6*c^3*r) + (((v^2*(Sm + 4*Sp*\[Delta] - 7*Sm*\[Nu]))/5 + 
         (al*Gt*m*(20*bep*Sm - 9*gam*Sm + 20*bem*Sp - 20*bem*Sm*\[Delta] - 
            20*bep*Sp*\[Delta] + 4*gam*Sp*\[Delta] + 13*gam*Sm*\[Nu]))/
          (5*gam*r))*n[i] - (2*rDot*(-Sm + Sp*\[Delta] + 2*Sm*\[Nu])*v[i])/5)/
      c^2 + (((3*v^4*(11*Sm + 24*Sp*\[Delta] - 93*Sm*\[Nu] - 
            104*Sp*\[Delta]*\[Nu] + 183*Sm*\[Nu]^2))/140 + 
         (al*Gt*m*v^2*(-224*bep*Sm + 65*gam*Sm + 28*gam^2*Sm - 224*bem*Sp + 
            224*bem*Sm*\[Delta] + 224*bep*Sp*\[Delta] + 320*gam*Sp*\[Delta] + 
            252*gam^2*Sp*\[Delta] + 672*bep*Sm*\[Nu] - 1303*gam*Sm*\[Nu] - 
            756*gam^2*Sm*\[Nu] + 672*bem*Sp*\[Nu] + 336*bem*Sm*\[Delta]*
             \[Nu] + 336*bep*Sp*\[Delta]*\[Nu] + 228*gam*Sp*\[Delta]*\[Nu] - 
            675*gam*Sm*\[Nu]^2))/(140*gam*r) - 
         (al*Gt*m*rDot^2*(8*bep*Sm - 15*gam*Sm - 8*gam^2*Sm + 8*bem*Sp - 
            8*bem*Sm*\[Delta] - 8*bep*Sp*\[Delta] - 20*gam*Sp*\[Delta] - 
            12*gam^2*Sp*\[Delta] + 16*bep*Sm*\[Nu] + 7*gam*Sm*\[Nu] + 
            16*gam^2*Sm*\[Nu] + 16*bem*Sp*\[Nu] + 48*bem*Sm*\[Delta]*\[Nu] + 
            48*bep*Sp*\[Delta]*\[Nu] - 32*gam*Sp*\[Delta]*\[Nu] + 
            35*gam*Sm*\[Nu]^2))/(20*gam*r) + 
         (al^2*Gt^2*m^2*(-336*bep*gam*Sm + 280*chip*gam*Sm - 19*gam^2*Sm + 
            112*bep*gam^2*Sm - 28*gam^3*Sm - 336*bem*gam*Sp + 
            280*chim*gam*Sp + 112*bem*gam^2*Sp + 336*bem*gam*Sm*\[Delta] - 
            280*chim*gam*Sm*\[Delta] - 112*bem*gam^2*Sm*\[Delta] + 
            336*bep*gam*Sp*\[Delta] - 280*chip*gam*Sp*\[Delta] - 
            16*gam^2*Sp*\[Delta] - 112*bep*gam^2*Sp*\[Delta] + 
            28*gam^3*Sp*\[Delta] - 2240*bem^2*Sm*\[Nu] + 2240*bep^2*Sm*
             \[Nu] - 112*bep*gam*Sm*\[Nu] - 560*chip*gam*Sm*\[Nu] - 
            617*gam^2*Sm*\[Nu] + 56*bep*gam^2*Sm*\[Nu] - 364*gam^3*Sm*\[Nu] - 
            112*bem*gam*Sp*\[Nu] - 560*chim*gam*Sp*\[Nu] - 448*bem*gam^2*Sp*
             \[Nu] - 336*bem*gam*Sm*\[Delta]*\[Nu] + 224*bem*gam^2*Sm*
             \[Delta]*\[Nu] - 336*bep*gam*Sp*\[Delta]*\[Nu] + 
            60*gam^2*Sp*\[Delta]*\[Nu] + 235*gam^2*Sm*\[Nu]^2))/
          (70*gam^2*r^2))*n[i] + 
       rDot*((v^2*(5*Sm - 5*Sp*\[Delta] - 41*Sm*\[Nu] + 31*Sp*\[Delta]*
             \[Nu] + 94*Sm*\[Nu]^2))/35 - (al*Gt*m*(-56*bep*Sm - 155*gam*Sm - 
            84*gam^2*Sm - 56*bem*Sp + 56*bem*Sm*\[Delta] + 
            56*bep*Sp*\[Delta] + 120*gam*Sp*\[Delta] + 84*gam^2*Sp*\[Delta] + 
            168*bep*Sm*\[Nu] - 591*gam*Sm*\[Nu] - 252*gam^2*Sm*\[Nu] + 
            168*bem*Sp*\[Nu] - 56*bem*Sm*\[Delta]*\[Nu] - 56*bep*Sp*\[Delta]*
             \[Nu] + 96*gam*Sp*\[Delta]*\[Nu] + 257*gam*Sm*\[Nu]^2))/
          (70*gam*r))*v[i])/c^4 + 
     ((al^2*Gt^2*m^2*rDot*(-1/60*(40*bep*gam^3*Sm - 15*gam^4*Sm + 
             10*dz*gam^3*Sm^3 - 40*bem*gam^3*Sp + 30*dz*gam^3*Sm*Sp^2 - 
             40*bem*gam^3*Sm*\[Delta] + 40*bep*gam^3*Sp*\[Delta] - 
             20*gam^4*Sp*\[Delta] + 40*dz*gam^3*Sm^2*Sp*\[Delta] - 
             3840*bem^2*gam*Sm*\[Nu] - 7680*bep^2*gam*Sm*\[Nu] + 
             2240*bep*gam^2*Sm*\[Nu] + 256*gam^3*Sm*\[Nu] - 400*bep*gam^3*Sm*
              \[Nu] + 240*gam^4*Sm*\[Nu] + 15360*bem^2*dz*Sm^3*\[Nu] + 
             15360*bep^2*dz*Sm^3*\[Nu] - 3840*bep*dz*gam*Sm^3*\[Nu] + 
             480*bep*dz*gam^2*Sm^3*\[Nu] - 204*dz*gam^3*Sm^3*\[Nu] - 
             3840*bem*bep*gam*Sp*\[Nu] + 1280*bem*gam^2*Sp*\[Nu] + 
             30720*bem*bep*dz*Sm^2*Sp*\[Nu] - 3840*bem*dz*gam*Sm^2*Sp*\[Nu] + 
             1920*bem*dz*gam^2*Sm^2*Sp*\[Nu] + 1440*bep*dz*gam^2*Sm*Sp^2*
              \[Nu] - 612*dz*gam^3*Sm*Sp^2*\[Nu] - 144*dz*gam^3*Sm^2*Sp*
              \[Delta]*\[Nu] + 168*gam^4*Sm*\[Nu]^2 + 112*dz*gam^3*Sm^3*
              \[Nu]^2 + 336*dz*gam^3*Sm*Sp^2*\[Nu]^2)/gam^3 + 
          (4*Sm*(120*bem*Sm + 120*bep*Sp - 37*gam*Sp + 7*gam*Sm*\[Delta])*
            \[Nu]*(dz - la[1]))/(15*Sqrt[al]*gam))*n[i])/r^2 + 
       ((al*Gt*m*v^2*(24*Sm + 5*gam*Sm + 20*dz*Sm^3 + 24*Sp*\[Delta] + 
            10*gam*Sp*\[Delta] + 20*dz*Sm^2*Sp*\[Delta] - 96*Sm*\[Nu] - 
            18*gam*Sm*\[Nu] - 120*dz*Sm^3*\[Nu] - 80*dz*Sm^2*Sp*\[Delta]*
             \[Nu] + 144*dz*Sm^3*\[Nu]^2))/(30*r) + 
         (al^2*Gt^2*m^2*((-96*gam*Sm + 40*bep*gam*Sm - 65*gam^2*Sm - 
              10*dz*gam*Sm^3 - 40*bem*gam*Sp - 30*dz*gam*Sm*Sp^2 - 
              40*bem*gam*Sm*\[Delta] - 96*gam*Sp*\[Delta] + 40*bep*gam*Sp*
               \[Delta] - 60*gam^2*Sp*\[Delta] - 40*dz*gam*Sm^2*Sp*\[Delta] + 
              768*gam*Sm*\[Nu] - 640*bep*gam*Sm*\[Nu] + 534*gam^2*Sm*\[Nu] + 
              960*bep*dz*Sm^3*\[Nu] + 8*dz*gam*Sm^3*\[Nu] + 120*bem*gam*Sp*
               \[Nu] + 720*bem*dz*Sm^2*Sp*\[Nu] + 24*dz*gam*Sm*Sp^2*\[Nu] + 
              240*bem*dz*Sp^3*\[Nu] + 960*bem*dz*Sm^3*\[Delta]*\[Nu] + 
              120*bep*gam*Sp*\[Delta]*\[Nu] + 720*bep*dz*Sm^2*Sp*\[Delta]*
               \[Nu] - 32*dz*gam*Sm^2*Sp*\[Delta]*\[Nu] + 240*bep*dz*Sp^
                3*\[Delta]*\[Nu] - 204*gam^2*Sm*\[Nu]^2 - 136*dz*gam*Sm^
                3*\[Nu]^2 - 408*dz*gam*Sm*Sp^2*\[Nu]^2)/(60*gam) - 
            (4*Sm*(-Sp + Sm*\[Delta])*\[Nu]*(dz - la[1]))/(15*Sqrt[al])))/
          r^2)*v[i])/c^5))/((1 - dz)*phiz)) + 
 (Sqrt[al]*dz*(Sp + Sm*\[Delta])*\[CapitalGamma]si[i])/((1 - dz)*phiz)


Isij$CM$1p5PN = -((Sqrt[al]*dz*m*r^2*\[Nu]*((Sp - Sm*\[Delta])*n[i]*n[j] + 
    (al*Gt*m*(gam*Sp + 6*dz*Sm^2*Sp + 2*dz*Sp^3 + 8*dz*Sm^3*\[Delta])*\[Nu]*
      n[i]*v[j])/(3*c^3*r) + 
    (-1/7*((-Sp + Sm*\[Delta] + 3*Sp*\[Nu] - Sm*\[Delta]*\[Nu])*v[i]*v[j]) + 
      n[i]*((v^2*(-5*Sp + 5*Sm*\[Delta] + 15*Sp*\[Nu] + 23*Sm*\[Delta]*\[Nu])*
          n[j])/14 - (al*Gt*m*(-28*bem*Sm - 28*bep*Sp + 9*gam*Sp + 
           28*bep*Sm*\[Delta] - 9*gam*Sm*\[Delta] + 28*bem*Sp*\[Delta] + 
           56*bem*Sm*\[Nu] + 56*bep*Sp*\[Nu] - 20*gam*Sp*\[Nu] + 
           16*gam*Sm*\[Delta]*\[Nu])*n[j])/(7*gam*r) - 
        (4*rDot*(-Sp + Sm*\[Delta] + 3*Sp*\[Nu] - Sm*\[Delta]*\[Nu])*v[j])/
         7))/c^2))/((1 - dz)*phiz))


Isijk$CM$1PN = (Sqrt[al]*dz*m*r^3*\[Nu]*((-Sm + Sp*\[Delta] + 2*Sm*\[Nu])*n[i]*n[j]*n[k] + 
   (n[i]*(-1/18*(v^2*(-7*Sm + 7*Sp*\[Delta] + Sm*\[Nu] + 
         13*Sp*\[Delta]*\[Nu] + 94*Sm*\[Nu]^2)*n[j]*n[k]) + 
      (al*Gt*m*(-72*bep*Sm + 23*gam*Sm - 72*bem*Sp + 72*bem*Sm*\[Delta] + 
         72*bep*Sp*\[Delta] - 23*gam*Sp*\[Delta] + 216*bep*Sm*\[Nu] - 
         101*gam*Sm*\[Nu] + 216*bem*Sp*\[Nu] - 72*bem*Sm*\[Delta]*\[Nu] - 
         72*bep*Sp*\[Delta]*\[Nu] + 55*gam*Sp*\[Delta]*\[Nu] + 
         118*gam*Sm*\[Nu]^2)*n[j]*n[k])/(18*gam*r) - 
      (2*rDot*(Sm - Sp*\[Delta] - 4*Sm*\[Nu] + 2*Sp*\[Delta]*\[Nu] + 
         2*Sm*\[Nu]^2)*n[j]*v[k])/3 - 
      ((Sm - Sp*\[Delta] - 4*Sm*\[Nu] + 2*Sp*\[Delta]*\[Nu] + 2*Sm*\[Nu]^2)*
        v[j]*v[k])/3))/c^2))/((1 - dz)*phiz)


Isijkl$CM$0p5PN = (Sqrt[al]*dz*m*r^4*\[Nu]*(-Sp + Sm*\[Delta] + 3*Sp*\[Nu] - Sm*\[Delta]*\[Nu])*
  n[i]*n[j]*n[k]*n[l])/((1 - dz)*phiz)


Isijklm$CM$N = -((Sqrt[al]*dz*m*r^5*\[Nu]*(Sm - Sp*\[Delta] - 4*Sm*\[Nu] + 
    2*Sp*\[Delta]*\[Nu] + 2*Sm*\[Nu]^2)*n[i]*n[j]*n[k]*n[l]*n[m])/
  ((1 - dz)*phiz))


Iij$CM$1p5PN = (m*r^2*\[Nu]*(n[i]*n[j] + ((-11*(-1 + 3*\[Nu])*v[i]*v[j])/21 + 
     n[i]*((-29*v^2*(-1 + 3*\[Nu])*n[j])/42 + (al*Gt*m*(-5 + 8*\[Nu])*n[j])/
        (7*r) + (4*rDot*(-1 + 3*\[Nu])*v[j])/7))/c^2))/phiz


Iijk$CM$1PN = -((m*r^3*\[Delta]*\[Nu]*(n[i]*n[j]*n[k] + 
    (n[i]*((al*Gt*m*(-5 + 13*\[Nu])*n[j]*n[k])/(6*r) - 
       (v^2*(-5 + 19*\[Nu])*n[j]*n[k])/6 + rDot*(-1 + 2*\[Nu])*n[j]*v[k] - 
       (-1 + 2*\[Nu])*v[j]*v[k]))/c^2))/phiz)


Iijkl$CM$0p5PN = (m*r^4*(1 - 3*\[Nu])*\[Nu]*n[i]*n[j]*n[k]*n[l])/phiz


Iijklm$CM$N = -((m*r^5*\[Delta]*(1 - 2*\[Nu])*\[Nu]*n[i]*n[j]*n[k]*n[l]*n[m])/phiz)


Jij$CM$1PN = -((m*r^2*\[Delta]*\[Nu]*
   (n[j] + ((3*al*Gt*m*(9 + 7*gam + 10*\[Nu])*n[j])/(14*r) - 
      (v^2*(-13 + 68*\[Nu])*n[j])/28 - (5*rDot*(-1 + 2*\[Nu])*v[j])/28)/c^2)*
   \[Epsilon]nv[i])/phiz)


Jijk$CM$0p5PN = (m*r^3*(1 - 3*\[Nu])*\[Nu]*n[j]*n[k]*\[Epsilon]nv[i])/phiz


Jijkl$CM$N = -((m*r^4*\[Delta]*(1 - 2*\[Nu])*\[Nu]*n[j]*n[k]*n[l]*\[Epsilon]nv[i])/phiz)


W$CM$N = (m*r*rDot*\[Nu])/(3*phiz)


Yi$CM$N = (m*r*\[Delta]*\[Nu]*(((al*Gt*m)/r + v^2)*n[i] - 3*rDot*v[i]))/(10*phiz)


(* ::Section::Closed:: *)
(*Instantaneous fluxes in terms of the relative position and velocity*)


(* ::Text:: *)
(*This section corresponds to Eqs. (4.10) and (C2) of arXiv:2201.10924 and to Eq . (6.8) of this paper.*)


F$inst$flux = ((8*(1 + gam/2)*mtot*\[Nu]^2)/
 (15*c^5*r))*(Gt al mtot/r)^3*
  (-11*rDot^2 + 12*v^2 + (rDot^4*(2061/28 + 30*gam - (465*\[Nu])/7) + 
     v^4*(785/28 + 12*gam - (213*\[Nu])/7) + (Gt al mtot/r)*rDot^2*
      (734/7 + 48*bep + 40*gam - 48*bem*\[Delta] - (30*\[Nu])/7) + 
     (Gt al mtot/r)^2*(4/7 - (16*\[Nu])/7) + (Gt al mtot/r)*v^2*
      (-680/7 - 48*bep - 36*gam + 48*bem*\[Delta] + (40*\[Nu])/7) + 
     rDot^2*v^2*(-1487/14 - 44*gam + (696*\[Nu])/7))/c^2 + 
   ((11*gam*(Gt al mtot/r)*rDot^3)/2 - (35*gam*(Gt al mtot/r)*rDot*v^2)/
      6 + (Gt al mtot/r)^2*rDot*(-1/6*gam + 4*dz*Sm^2*\[Nu]))/c^3)


G$inst$flux[i] =   \[Epsilon]nv[i]*((16*(1 - dz)*mtot*\[Nu]^2)/(5*al*c^5))*(Gt al mtot/r)^2*((Gt al mtot/r) - 
   (3*rDot^2)/2 + v^2 + (rDot^4*(95/56 - (45*\[Nu])/7) + 
     v^4*(307/168 + gam/2 - (137*\[Nu])/42) + (Gt al mtot/r)*v^2*
      (-29/21 - 2*bep + 2*bem*\[Delta] - (95*\[Nu])/42) + 
     (Gt al mtot/r)^2*(-745/84 - 4*bep - (7*gam)/2 + 4*bem*\[Delta] + 
       \[Nu]/42) + (Gt al mtot/r)*rDot^2*(31/7 + 4*bep + gam - 
       4*bem*\[Delta] + (197*\[Nu])/84) + 
     rDot^2*v^2*(-37/14 + (277*\[Nu])/28))/c^2 + 
   ((5*gam*(Gt al mtot/r)*rDot^3)/8 - (gam*(Gt al mtot/r)*rDot*v^2)/2 + 
     (Gt al mtot/r)^2*rDot*(-1/4*gam - dz*Sm^2*\[Nu]))/c^3)


Fs$inst$flux = ((mtot*\[Nu]^2)/(3*c^3*r))*(Gt al mtot/r)^3*(4*dz*Sm^2 + 
   ((Gt al mtot/r)*rDot*(gam^2/3 + (4*dz*gam*Sm^2)/3 - (28*dz^2*Sm^4)/3 - 
      (4*dz^2*Sp^4)/3 + ((-8*dz*gam*Sm*Sp)/3 - (16*dz^2*Sm^3*Sp)/3 - 
        (16*dz^2*Sm*Sp^3)/3)*\[Delta]))/c^3 + 
   (v^2*((-8*gam)/5 + (64*dz*Sm^2)/5 + (16*bep*dz*Sm^2)/gam + 8*dz*gam*Sm^2 + 
       (16*bem*dz*Sm*Sp)/gam + ((-16*bem*dz*Sm^2)/gam + (16*dz*Sm*Sp)/5 - 
         (16*bep*dz*Sm*Sp)/gam)*\[Delta] - (8*dz*Sm^2*\[Nu])/5) + 
     (Gt al mtot/r)*((-184*dz*Sm^2)/5 - 16*bep*dz*Sm^2 - 16*dz*gam*Sm^2 + 
       (16*bem*dz*Sm^2 - (16*dz*Sm*Sp)/5)*\[Delta] + (8*dz*Sm^2*\[Nu])/5) + 
     rDot^2*(64*bep - (96*bep^2)/gam - (46*gam)/5 - (56*dz*Sm^2)/5 + 
       (192*bem^2*dz*Sm^2)/gam^2 + (192*bep^2*dz*Sm^2)/gam^2 - 
       (144*bep*dz*Sm^2)/gam - 16*dz*gam*Sm^2 + (384*bem*bep*dz*Sm*Sp)/
        gam^2 - (144*bem*dz*Sm*Sp)/gam + ((48*bem*dz*Sm^2)/gam - 
         (64*dz*Sm*Sp)/5 + (48*bep*dz*Sm*Sp)/gam)*\[Delta] + 
       (72*dz*Sm^2*\[Nu])/5))/c^2 + 
   (rDot^2*v^2*(-40*bep - (16*bem^2)/gam - (112*bep^2)/gam + (1413*gam)/35 - 
       64*bep*gam + (136*gam^2)/5 + (4*dz*Sm^2)/35 + 16*bep*dz*Sm^2 + 
       (256*bem^2*dz*Sm^2)/gam^2 + (256*bep^2*dz*Sm^2)/gam^2 - 
       (896*bep*dz*Sm^2)/(5*gam) - (72*dz*gam*Sm^2)/5 + 16*bem*dz*Sm*Sp + 
       (512*bem*bep*dz*Sm*Sp)/gam^2 - (896*bem*dz*Sm*Sp)/(5*gam) + 
       ((-24*bem)/5 - (64*bem*bep)/gam + 176*bem*dz*Sm^2 + 
         (256*bem*bep*dz*Sm^2)/gam^2 + (1856*bem*dz*Sm^2)/(5*gam) - 
         (1404*dz*Sm*Sp)/35 + 176*bep*dz*Sm*Sp + (128*bem^2*dz*Sm*Sp)/gam^2 + 
         (128*bep^2*dz*Sm*Sp)/gam^2 + (1856*bep*dz*Sm*Sp)/(5*gam) - 
         (88*dz*gam*Sm*Sp)/5)*\[Delta] + (-192*bep + (256*bep^2)/gam + 
         (912*gam)/35 + (628*dz*Sm^2)/35 - (512*bem^2*dz*Sm^2)/gam^2 - 
         (512*bep^2*dz*Sm^2)/gam^2 + (2208*bep*dz*Sm^2)/(5*gam) + 
         (144*dz*gam*Sm^2)/5 - (1024*bem*bep*dz*Sm*Sp)/gam^2 + 
         (2208*bem*dz*Sm*Sp)/(5*gam))*\[Nu] + 
       ((-1616*bem*dz*Sm^2)/(5*gam) + (2864*dz*Sm*Sp)/35 - 
         (1616*bep*dz*Sm*Sp)/(5*gam))*\[Delta]*\[Nu] - 
       (144*dz*Sm^2*\[Nu]^2)/7) + (Gt al mtot/r)^2*
      ((-16*gam)/35 - gam^2/2 - gam^3/4 + (5946*dz*Sm^2)/35 + 
       16*bem^2*dz*Sm^2 + (752*bep*dz*Sm^2)/5 + 16*bep^2*dz*Sm^2 - 
       16*chip*dz*Sm^2 + (144*bep*dz*Sm^2)/(5*gam) - (16*chip*dz*Sm^2)/gam + 
       150*dz*gam*Sm^2 + 64*bep*dz*gam*Sm^2 + 33*dz*gam^2*Sm^2 + 
       14*dz^2*Sm^4 + 7*dz^2*gam*Sm^4 - (128*bem*dz*Sm*Sp)/5 + 
       (144*bem*dz*Sm*Sp)/(5*gam) - (16*chim*dz*Sm*Sp)/gam + 2*dz^2*Sp^4 + 
       dz^2*gam*Sp^4 + ((-752*bem*dz*Sm^2)/5 - 32*bem*bep*dz*Sm^2 + 
         16*chim*dz*Sm^2 - (144*bem*dz*Sm^2)/(5*gam) + (16*chim*dz*Sm^2)/
          gam - 64*bem*dz*gam*Sm^2 + (984*dz*Sm*Sp)/35 + 
         (128*bep*dz*Sm*Sp)/5 - (144*bep*dz*Sm*Sp)/(5*gam) + 
         (16*chip*dz*Sm*Sp)/gam + 12*dz*gam*Sm*Sp + 2*dz*gam^2*Sm*Sp + 
         8*dz^2*Sm^3*Sp + 4*dz^2*gam*Sm^3*Sp + 8*dz^2*Sm*Sp^3 + 
         4*dz^2*gam*Sm*Sp^3)*\[Delta] + ((64*gam)/35 + gam^2 + gam^3/2 + 
         (2984*dz*Sm^2)/35 - 64*bem^2*dz*Sm^2 + (216*bep*dz*Sm^2)/5 + 
         32*chip*dz*Sm^2 + (128*bem^2*dz*Sm^2)/gam^2 - (128*bep^2*dz*Sm^2)/
          gam^2 + (192*bem^2*dz*Sm^2)/gam - (32*bep*dz*Sm^2)/(5*gam) - 
         (192*bep^2*dz*Sm^2)/gam + (32*chip*dz*Sm^2)/gam + 36*dz*gam*Sm^2 - 
         2*dz*gam^2*Sm^2 - 28*dz^2*Sm^4 - 14*dz^2*gam*Sm^4 + 
         (512*bem*dz*Sm*Sp)/5 - (32*bem*dz*Sm*Sp)/(5*gam) + 
         (32*chim*dz*Sm*Sp)/gam - 4*dz^2*Sp^4 - 2*dz^2*gam*Sp^4)*\[Nu] + 
       ((24*bem*dz*Sm^2)/5 + (64*bem*dz*Sm^2)/(5*gam) - (176*dz*Sm*Sp)/35 + 
         (64*bep*dz*Sm*Sp)/(5*gam))*\[Delta]*\[Nu] - (22*dz*Sm^2*\[Nu]^2)/
        35) + v^4*((-8*bem^2)/gam - (8*bep^2)/gam - (219*gam)/70 - 
       (8*gam^2)/5 + (358*dz*Sm^2)/35 + 16*bep*dz*Sm^2 + 
       (32*bem^2*dz*Sm^2)/gam^2 + (32*bep^2*dz*Sm^2)/gam^2 + 
       (144*bep*dz*Sm^2)/(5*gam) + (64*dz*gam*Sm^2)/5 + 4*dz*gam^2*Sm^2 + 
       16*bem*dz*Sm*Sp + (64*bem*bep*dz*Sm*Sp)/gam^2 + 
       (144*bem*dz*Sm*Sp)/(5*gam) + ((16*bem*bep)/gam - 16*bem*dz*Sm^2 - 
         (64*bem*bep*dz*Sm^2)/gam^2 - (144*bem*dz*Sm^2)/(5*gam) - 
         (78*dz*Sm*Sp)/35 - 16*bep*dz*Sm*Sp - (32*bem^2*dz*Sm*Sp)/gam^2 - 
         (32*bep^2*dz*Sm*Sp)/gam^2 - (144*bep*dz*Sm*Sp)/(5*gam) - 
         (4*dz*gam*Sm*Sp)/5)*\[Delta] + ((-96*bep)/5 + (32*bep^2)/gam + 
         (222*gam)/35 - (816*dz*Sm^2)/35 - (64*bem^2*dz*Sm^2)/gam^2 - 
         (64*bep^2*dz*Sm^2)/gam^2 + (48*bep*dz*Sm^2)/(5*gam) - 
         (48*dz*gam*Sm^2)/5 - (128*bem*bep*dz*Sm*Sp)/gam^2 + 
         (48*bem*dz*Sm*Sp)/(5*gam))*\[Nu] + ((224*bem*dz*Sm^2)/(5*gam) - 
         (64*dz*Sm*Sp)/7 + (224*bep*dz*Sm*Sp)/(5*gam))*\[Delta]*\[Nu] - 
       (12*dz*Sm^2*\[Nu]^2)/35) + (Gt al mtot/r)*v^2*
      ((-32*bep)/5 + (96*gam)/7 + (32*bep*gam)/5 + (24*gam^2)/5 - 
       (558*dz*Sm^2)/7 - (264*bep*dz*Sm^2)/5 - (32*bem^2*dz*Sm^2)/gam - 
       (528*bep*dz*Sm^2)/(5*gam) - (32*bep^2*dz*Sm^2)/gam + 
       (32*chip*dz*Sm^2)/gam - 72*dz*gam*Sm^2 - 16*bep*dz*gam*Sm^2 - 
       16*dz*gam^2*Sm^2 - (64*bem*dz*Sm*Sp)/5 - (528*bem*dz*Sm*Sp)/(5*gam) - 
       (64*bem*bep*dz*Sm*Sp)/gam + (32*chim*dz*Sm*Sp)/gam + 
       ((32*bem)/5 - (32*bem*gam)/5 + (264*bem*dz*Sm^2)/5 + 
         (528*bem*dz*Sm^2)/(5*gam) + (64*bem*bep*dz*Sm^2)/gam - 
         (32*chim*dz*Sm^2)/gam + 16*bem*dz*gam*Sm^2 + (40*dz*Sm*Sp)/7 + 
         (64*bep*dz*Sm*Sp)/5 + (32*bem^2*dz*Sm*Sp)/gam + 
         (528*bep*dz*Sm*Sp)/(5*gam) + (32*bep^2*dz*Sm*Sp)/gam - 
         (32*chip*dz*Sm*Sp)/gam + 8*dz*gam*Sm*Sp)*\[Delta] + 
       ((96*bep)/5 - (32*gam)/7 + (366*dz*Sm^2)/35 + (88*bep*dz*Sm^2)/5 - 
         (256*bem^2*dz*Sm^2)/gam^2 + (256*bep^2*dz*Sm^2)/gam^2 + 
         (128*bem^2*dz*Sm^2)/gam - (336*bep*dz*Sm^2)/(5*gam) - 
         (64*chip*dz*Sm^2)/gam - 8*dz*gam*Sm^2 - (384*bem*dz*Sm*Sp)/5 - 
         (336*bem*dz*Sm*Sp)/(5*gam) + (128*bem*bep*dz*Sm*Sp)/gam - 
         (64*chim*dz*Sm*Sp)/gam)*\[Nu] + ((-8*bem*dz*Sm^2)/5 - 
         (208*bem*dz*Sm^2)/(5*gam) + (384*dz*Sm*Sp)/35 - 
         (208*bep*dz*Sm*Sp)/(5*gam))*\[Delta]*\[Nu] + 
       (18*dz*Sm^2*\[Nu]^2)/7) + rDot^4*((216*bep)/5 + (24*bem^2)/gam + 
       (216*bep^2)/gam - (3387*gam)/70 + 96*bep*gam - 36*gam^2 + 
       (978*dz*Sm^2)/35 - 96*bep*dz*Sm^2 - (480*bem^2*dz*Sm^2)/gam^2 - 
       (480*bep^2*dz*Sm^2)/gam^2 + (144*bep*dz*Sm^2)/gam + 
       (192*dz*gam*Sm^2)/5 - 96*bem*dz*Sm*Sp - (960*bem*bep*dz*Sm*Sp)/gam^2 + 
       (144*bem*dz*Sm*Sp)/gam + ((24*bem)/5 + (48*bem*bep)/gam - 
         192*bem*dz*Sm^2 - (192*bem*bep*dz*Sm^2)/gam^2 - 
         (432*bem*dz*Sm^2)/gam + (1962*dz*Sm*Sp)/35 - 192*bep*dz*Sm*Sp - 
         (96*bem^2*dz*Sm*Sp)/gam^2 - (96*bep^2*dz*Sm*Sp)/gam^2 - 
         (432*bep*dz*Sm*Sp)/gam + (108*dz*gam*Sm*Sp)/5)*\[Delta] + 
       ((1728*bep)/5 - (480*bep^2)/gam - (1962*gam)/35 + (1212*dz*Sm^2)/35 + 
         (960*bem^2*dz*Sm^2)/gam^2 + (960*bep^2*dz*Sm^2)/gam^2 - 
         (720*bep*dz*Sm^2)/gam - (144*dz*gam*Sm^2)/5 + 
         (1920*bem*bep*dz*Sm*Sp)/gam^2 - (720*bem*dz*Sm*Sp)/gam)*\[Nu] + 
       ((336*bem*dz*Sm^2)/gam - (3168*dz*Sm*Sp)/35 + (336*bep*dz*Sm*Sp)/gam)*
        \[Delta]*\[Nu] + (276*dz*Sm^2*\[Nu]^2)/35) + 
     (Gt al mtot/r)*rDot^2*((-688*bep)/5 - 192*bep^2 + 64*chip + 
       (768*bem^2*bep)/gam^2 - (768*bep^3)/gam^2 - (256*bem^2)/gam + 
       (960*bep^2)/gam - (192*bep*chip)/gam - (1564*gam)/35 + 
       (928*bep*gam)/5 - 48*gam^2 + (1562*dz*Sm^2)/7 - 280*bep*dz*Sm^2 - 
       (1536*bem^2*bep*dz*Sm^2)/gam^3 + (1536*bep^3*dz*Sm^2)/gam^3 - 
       (1024*bem^2*dz*Sm^2)/gam^2 - (1792*bep^2*dz*Sm^2)/gam^2 + 
       (384*bem*chim*dz*Sm^2)/gam^2 + (384*bep*chip*dz*Sm^2)/gam^2 + 
       (32*bem^2*dz*Sm^2)/gam + (2192*bep*dz*Sm^2)/(5*gam) + 
       (416*bep^2*dz*Sm^2)/gam - (224*chip*dz*Sm^2)/gam + 
       (1136*dz*gam*Sm^2)/5 + 32*bep*dz*gam*Sm^2 + 32*dz*gam^2*Sm^2 - 
       288*bem*dz*Sm*Sp - (1536*bem^3*dz*Sm*Sp)/gam^3 + 
       (1536*bem*bep^2*dz*Sm*Sp)/gam^3 - (2816*bem*bep*dz*Sm*Sp)/gam^2 + 
       (384*bep*chim*dz*Sm*Sp)/gam^2 + (384*bem*chip*dz*Sm*Sp)/gam^2 + 
       (2192*bem*dz*Sm*Sp)/(5*gam) + (448*bem*bep*dz*Sm*Sp)/gam - 
       (224*chim*dz*Sm*Sp)/gam + ((-144*bem)/5 + 192*bem*bep - 64*chim + 
         (64*bem*bep)/gam + (192*bep*chim)/gam - (288*bem*gam)/5 - 
         104*bem*dz*Sm^2 - (1536*bem^3*dz*Sm^2)/gam^3 + 
         (1536*bem*bep^2*dz*Sm^2)/gam^3 - (256*bem*bep*dz*Sm^2)/gam^2 - 
         (384*bep*chim*dz*Sm^2)/gam^2 - (384*bem*chip*dz*Sm^2)/gam^2 - 
         (2192*bem*dz*Sm^2)/(5*gam) - (448*bem*bep*dz*Sm^2)/gam + 
         (224*chim*dz*Sm^2)/gam - 32*bem*dz*gam*Sm^2 + (328*dz*Sm*Sp)/7 - 
         96*bep*dz*Sm*Sp - (1536*bem^2*bep*dz*Sm*Sp)/gam^3 + 
         (1536*bep^3*dz*Sm*Sp)/gam^3 + (256*bem^2*dz*Sm*Sp)/gam^2 - 
         (512*bep^2*dz*Sm*Sp)/gam^2 - (384*bem*chim*dz*Sm*Sp)/gam^2 - 
         (384*bep*chip*dz*Sm*Sp)/gam^2 - (416*bem^2*dz*Sm*Sp)/gam - 
         (2192*bep*dz*Sm*Sp)/(5*gam) - (32*bep^2*dz*Sm*Sp)/gam + 
         (224*chip*dz*Sm*Sp)/gam + (24*dz*gam*Sm*Sp)/5)*\[Delta] + 
       ((1216*bep)/5 - (448*bep^2)/gam - (1196*gam)/35 - (802*dz*Sm^2)/7 - 
         112*bep*dz*Sm^2 + (1920*bem^2*dz*Sm^2)/gam^2 - (128*bep^2*dz*Sm^2)/
          gam^2 - (512*bem^2*dz*Sm^2)/gam - (2096*bep*dz*Sm^2)/(5*gam) + 
         (256*chip*dz*Sm^2)/gam - (232*dz*gam*Sm^2)/5 + 384*bem*dz*Sm*Sp + 
         (1792*bem*bep*dz*Sm*Sp)/gam^2 - (2096*bem*dz*Sm*Sp)/(5*gam) - 
         (512*bem*bep*dz*Sm*Sp)/gam + (256*chim*dz*Sm*Sp)/gam)*\[Nu] + 
       (48*bem*dz*Sm^2 + (1232*bem*dz*Sm^2)/(5*gam) - (600*dz*Sm*Sp)/7 + 
         (1232*bep*dz*Sm*Sp)/(5*gam))*\[Delta]*\[Nu] + 
       (310*dz*Sm^2*\[Nu]^2)/7))/c^4 + 
   ((Gt al mtot/r)*rDot^3*(-220*bep - 288*bep^2 + (1728*bem^2*bep)/gam^2 - 
       (1728*bep^3)/gam^2 - (288*bem^2)/gam + (1248*bep^2)/gam + (44*gam)/5 + 
       156*bep*gam - (138*gam^2)/5 - 2*gam^3 - 800*bep*dz*Sm^2 + 
       (16128*bem^2*bep*dz*Sm^2)/gam^3 + (11520*bep^3*dz*Sm^2)/gam^3 - 
       (4224*bem^2*dz*Sm^2)/gam^2 - (6528*bep^2*dz*Sm^2)/gam^2 + 
       (576*bem^2*dz*Sm^2)/gam + (912*bep*dz*Sm^2)/gam + 
       (1728*bep^2*dz*Sm^2)/gam + 88*dz*gam*Sm^2 - 8*dz*gam^2*Sm^2 - 
       (48384*bem^2*bep*dz^2*Sm^4)/gam^4 - (16128*bep^3*dz^2*Sm^4)/gam^4 + 
       (8064*bem^2*dz^2*Sm^4)/gam^3 + (8064*bep^2*dz^2*Sm^4)/gam^3 - 
       (2304*bem^2*dz^2*Sm^4)/gam^2 - (1008*bep*dz^2*Sm^4)/gam^2 - 
       (2304*bep^2*dz^2*Sm^4)/gam^2 + (1008*bep*dz^2*Sm^4)/gam + 
       56*dz^2*gam*Sm^4 - 112*bem*dz*Sm*Sp - (4608*bem^3*dz*Sm*Sp)/gam^3 + 
       (4608*bem*bep^2*dz*Sm*Sp)/gam^3 - (3840*bem*bep*dz*Sm*Sp)/gam^2 + 
       (480*bem*dz*Sm*Sp)/gam - (9216*bem^3*dz^2*Sm^3*Sp)/gam^4 - 
       (27648*bem*bep^2*dz^2*Sm^3*Sp)/gam^4 + (9216*bem*bep*dz^2*Sm^3*Sp)/
        gam^3 - (576*bem*dz^2*Sm^3*Sp)/gam^2 - (2304*bem*bep*dz^2*Sm^3*Sp)/
        gam^2 + (576*bem*dz^2*Sm^3*Sp)/gam - (9216*bem^3*dz^2*Sm*Sp^3)/
        gam^4 - (27648*bem*bep^2*dz^2*Sm*Sp^3)/gam^4 + 
       (9216*bem*bep*dz^2*Sm*Sp^3)/gam^3 - (576*bem*dz^2*Sm*Sp^3)/gam^2 - 
       (2304*bem*bep*dz^2*Sm*Sp^3)/gam^2 + (576*bem*dz^2*Sm*Sp^3)/gam - 
       (6912*bem^2*bep*dz^2*Sp^4)/gam^4 - (2304*bep^3*dz^2*Sp^4)/gam^4 + 
       (1152*bem^2*dz^2*Sp^4)/gam^3 + (1152*bep^2*dz^2*Sp^4)/gam^3 - 
       (144*bep*dz^2*Sp^4)/gam^2 + (144*bep*dz^2*Sp^4)/gam + 
       8*dz^2*gam*Sp^4 + (-220*bem + 144*bem*bep + (576*bem^3)/gam^2 - 
         (576*bem*bep^2)/gam^2 + (960*bem*bep)/gam - 36*bem*gam - 
         544*bem*dz*Sm^2 + (2304*bem^3*dz*Sm^2)/gam^3 + 
         (25344*bem*bep^2*dz*Sm^2)/gam^3 - (10752*bem*bep*dz*Sm^2)/gam^2 + 
         (912*bem*dz*Sm^2)/gam + (1728*bem*bep*dz*Sm^2)/gam - 
         (16128*bem^3*dz^2*Sm^4)/gam^4 - (48384*bem*bep^2*dz^2*Sm^4)/gam^4 + 
         (16128*bem*bep*dz^2*Sm^4)/gam^3 - (1008*bem*dz^2*Sm^4)/gam^2 - 
         (4032*bem*bep*dz^2*Sm^4)/gam^2 + (1008*bem*dz^2*Sm^4)/gam - 
         656*bep*dz*Sm*Sp - (4608*bem^2*bep*dz*Sm*Sp)/gam^3 + 
         (4608*bep^3*dz*Sm*Sp)/gam^3 - (768*bem^2*dz*Sm*Sp)/gam^2 - 
         (3072*bep^2*dz*Sm*Sp)/gam^2 + (480*bep*dz*Sm*Sp)/gam + 
         (1152*bep^2*dz*Sm*Sp)/gam + 88*dz*gam*Sm*Sp + 16*dz*gam^2*Sm*Sp - 
         (27648*bem^2*bep*dz^2*Sm^3*Sp)/gam^4 - (9216*bep^3*dz^2*Sm^3*Sp)/
          gam^4 + (4608*bem^2*dz^2*Sm^3*Sp)/gam^3 + (4608*bep^2*dz^2*Sm^3*Sp)/
          gam^3 - (2304*bem^2*dz^2*Sm^3*Sp)/gam^2 - (576*bep*dz^2*Sm^3*Sp)/
          gam^2 - (2304*bep^2*dz^2*Sm^3*Sp)/gam^2 + (1152*bep*dz^2*Sm^3*Sp)/
          gam + 32*dz^2*gam*Sm^3*Sp - (27648*bem^2*bep*dz^2*Sm*Sp^3)/gam^4 - 
         (9216*bep^3*dz^2*Sm*Sp^3)/gam^4 + (4608*bem^2*dz^2*Sm*Sp^3)/gam^3 + 
         (4608*bep^2*dz^2*Sm*Sp^3)/gam^3 - (576*bep*dz^2*Sm*Sp^3)/gam^2 + 
         32*dz^2*gam*Sm*Sp^3 - (2304*bem^3*dz^2*Sp^4)/gam^4 - 
         (6912*bem*bep^2*dz^2*Sp^4)/gam^4 + (2304*bem*bep*dz^2*Sp^4)/gam^3 - 
         (144*bem*dz^2*Sp^4)/gam^2 - (576*bem*bep*dz^2*Sp^4)/gam^2 + 
         (144*bem*dz^2*Sp^4)/gam)*\[Delta] + 
       (120*bep - (480*bem^2)/gam - (480*bep^2)/gam - 68*bep*gam + 
         (128*dz*Sm^2)/5 - 816*bep*dz*Sm^2 - (1920*bem^2*dz*Sm^2)/gam^2 - 
         (5760*bep^2*dz*Sm^2)/gam^2 + (1760*bep*dz*Sm^2)/gam + 
         (1696*dz*gam*Sm^2)/5 - (3264*dz^2*Sm^4)/5 + (13440*bem^2*dz^2*Sm^4)/
          gam^3 + (13440*bep^2*dz^2*Sm^4)/gam^3 - (3360*bep*dz^2*Sm^4)/
          gam^2 + (1904*bep*dz^2*Sm^4)/gam + 544*bem*dz*Sm*Sp + 
         (3840*bem*bep*dz*Sm*Sp)/gam^2 + (320*bem*dz*Sm*Sp)/gam + 
         (15360*bem*bep*dz^2*Sm^3*Sp)/gam^3 - (1920*bem*dz^2*Sm^3*Sp)/gam^2 + 
         (1088*bem*dz^2*Sm^3*Sp)/gam + (15360*bem*bep*dz^2*Sm*Sp^3)/gam^3 - 
         (1920*bem*dz^2*Sm*Sp^3)/gam^2 + (1088*bem*dz^2*Sm*Sp^3)/gam + 
         (1920*bem^2*dz^2*Sp^4)/gam^3 + (1920*bep^2*dz^2*Sp^4)/gam^3 - 
         (480*bep*dz^2*Sp^4)/gam^2 + (272*bep*dz^2*Sp^4)/gam)*\[Nu] + 
       (4*bem*gam - 16*bem*dz*Sm^2 - (112*bem*dz^2*Sm^4)/gam + 
         (16*dz*gam*Sm*Sp)/5 + (32*dz^2*Sm^3*Sp)/5 - (128*bep*dz^2*Sm^3*Sp)/
          gam + (32*dz^2*Sm*Sp^3)/5 - (16*bem*dz^2*Sp^4)/gam)*\[Delta]*
        \[Nu] + (384*dz^2*Sm^4*\[Nu]^2)/5) + (Gt al mtot/r)*rDot*v^2*
      ((220*bep)/3 + 96*bep^2 - (576*bem^2*bep)/gam^2 + (576*bep^3)/gam^2 + 
       (96*bem^2)/gam - (416*bep^2)/gam - (28*gam)/3 - 52*bep*gam + 
       (22*gam^2)/3 + (4*gam^3)/3 + 256*bep*dz*Sm^2 - 
       (5376*bem^2*bep*dz*Sm^2)/gam^3 - (3840*bep^3*dz*Sm^2)/gam^3 + 
       (1408*bem^2*dz*Sm^2)/gam^2 + (2176*bep^2*dz*Sm^2)/gam^2 - 
       (192*bem^2*dz*Sm^2)/gam - (304*bep*dz*Sm^2)/gam - 
       (576*bep^2*dz*Sm^2)/gam - (88*dz*gam*Sm^2)/5 + (16*dz*gam^2*Sm^2)/3 - 
       (112*dz^2*Sm^4)/3 + (16128*bem^2*bep*dz^2*Sm^4)/gam^4 + 
       (5376*bep^3*dz^2*Sm^4)/gam^4 - (2688*bem^2*dz^2*Sm^4)/gam^3 - 
       (2688*bep^2*dz^2*Sm^4)/gam^3 + (768*bem^2*dz^2*Sm^4)/gam^2 + 
       (336*bep*dz^2*Sm^4)/gam^2 + (768*bep^2*dz^2*Sm^4)/gam^2 - 
       (336*bep*dz^2*Sm^4)/gam - (112*dz^2*gam*Sm^4)/3 + 48*bem*dz*Sm*Sp + 
       (1536*bem^3*dz*Sm*Sp)/gam^3 - (1536*bem*bep^2*dz*Sm*Sp)/gam^3 + 
       (1280*bem*bep*dz*Sm*Sp)/gam^2 - (160*bem*dz*Sm*Sp)/gam + 
       (3072*bem^3*dz^2*Sm^3*Sp)/gam^4 + (9216*bem*bep^2*dz^2*Sm^3*Sp)/
        gam^4 - (3072*bem*bep*dz^2*Sm^3*Sp)/gam^3 + (192*bem*dz^2*Sm^3*Sp)/
        gam^2 + (768*bem*bep*dz^2*Sm^3*Sp)/gam^2 - (192*bem*dz^2*Sm^3*Sp)/
        gam + (3072*bem^3*dz^2*Sm*Sp^3)/gam^4 + (9216*bem*bep^2*dz^2*Sm*Sp^3)/
        gam^4 - (3072*bem*bep*dz^2*Sm*Sp^3)/gam^3 + (192*bem*dz^2*Sm*Sp^3)/
        gam^2 + (768*bem*bep*dz^2*Sm*Sp^3)/gam^2 - (192*bem*dz^2*Sm*Sp^3)/
        gam - (16*dz^2*Sp^4)/3 + (2304*bem^2*bep*dz^2*Sp^4)/gam^4 + 
       (768*bep^3*dz^2*Sp^4)/gam^4 - (384*bem^2*dz^2*Sp^4)/gam^3 - 
       (384*bep^2*dz^2*Sp^4)/gam^3 + (48*bep*dz^2*Sp^4)/gam^2 - 
       (48*bep*dz^2*Sp^4)/gam - (16*dz^2*gam*Sp^4)/3 + 
       ((220*bem)/3 - 48*bem*bep - (192*bem^3)/gam^2 + (192*bem*bep^2)/
          gam^2 - (320*bem*bep)/gam + 12*bem*gam + 192*bem*dz*Sm^2 - 
         (768*bem^3*dz*Sm^2)/gam^3 - (8448*bem*bep^2*dz*Sm^2)/gam^3 + 
         (3584*bem*bep*dz*Sm^2)/gam^2 - (304*bem*dz*Sm^2)/gam - 
         (576*bem*bep*dz*Sm^2)/gam + (5376*bem^3*dz^2*Sm^4)/gam^4 + 
         (16128*bem*bep^2*dz^2*Sm^4)/gam^4 - (5376*bem*bep*dz^2*Sm^4)/gam^3 + 
         (336*bem*dz^2*Sm^4)/gam^2 + (1344*bem*bep*dz^2*Sm^4)/gam^2 - 
         (336*bem*dz^2*Sm^4)/gam + 208*bep*dz*Sm*Sp + 
         (1536*bem^2*bep*dz*Sm*Sp)/gam^3 - (1536*bep^3*dz*Sm*Sp)/gam^3 + 
         (256*bem^2*dz*Sm*Sp)/gam^2 + (1024*bep^2*dz*Sm*Sp)/gam^2 - 
         (160*bep*dz*Sm*Sp)/gam - (384*bep^2*dz*Sm*Sp)/gam - 
         (168*dz*gam*Sm*Sp)/5 - (32*dz*gam^2*Sm*Sp)/3 - (64*dz^2*Sm^3*Sp)/3 + 
         (9216*bem^2*bep*dz^2*Sm^3*Sp)/gam^4 + (3072*bep^3*dz^2*Sm^3*Sp)/
          gam^4 - (1536*bem^2*dz^2*Sm^3*Sp)/gam^3 - (1536*bep^2*dz^2*Sm^3*Sp)/
          gam^3 + (768*bem^2*dz^2*Sm^3*Sp)/gam^2 + (192*bep*dz^2*Sm^3*Sp)/
          gam^2 + (768*bep^2*dz^2*Sm^3*Sp)/gam^2 - (384*bep*dz^2*Sm^3*Sp)/
          gam - (64*dz^2*gam*Sm^3*Sp)/3 - (64*dz^2*Sm*Sp^3)/3 + 
         (9216*bem^2*bep*dz^2*Sm*Sp^3)/gam^4 + (3072*bep^3*dz^2*Sm*Sp^3)/
          gam^4 - (1536*bem^2*dz^2*Sm*Sp^3)/gam^3 - (1536*bep^2*dz^2*Sm*Sp^3)/
          gam^3 + (192*bep*dz^2*Sm*Sp^3)/gam^2 - (64*dz^2*gam*Sm*Sp^3)/3 + 
         (768*bem^3*dz^2*Sp^4)/gam^4 + (2304*bem*bep^2*dz^2*Sp^4)/gam^4 - 
         (768*bem*bep*dz^2*Sp^4)/gam^3 + (48*bem*dz^2*Sp^4)/gam^2 + 
         (192*bem*bep*dz^2*Sp^4)/gam^2 - (48*bem*dz^2*Sp^4)/gam)*\[Delta] + 
       (-72*bep + (288*bem^2)/gam + (288*bep^2)/gam + (116*bep*gam)/3 - 
         (331*gam^2)/30 - (128*dz*Sm^2)/5 + 464*bep*dz*Sm^2 + 
         (1152*bem^2*dz*Sm^2)/gam^2 + (3456*bep^2*dz*Sm^2)/gam^2 - 
         (1056*bep*dz*Sm^2)/gam - (722*dz*gam*Sm^2)/5 + (4634*dz^2*Sm^4)/15 - 
         (8064*bem^2*dz^2*Sm^4)/gam^3 - (8064*bep^2*dz^2*Sm^4)/gam^3 + 
         (2016*bep*dz^2*Sm^4)/gam^2 - (3248*bep*dz^2*Sm^4)/(3*gam) - 
         (928*bem*dz*Sm*Sp)/3 - (2304*bem*bep*dz*Sm*Sp)/gam^2 - 
         (192*bem*dz*Sm*Sp)/gam - (9216*bem*bep*dz^2*Sm^3*Sp)/gam^3 + 
         (1152*bem*dz^2*Sm^3*Sp)/gam^2 - (1856*bem*dz^2*Sm^3*Sp)/(3*gam) - 
         (9216*bem*bep*dz^2*Sm*Sp^3)/gam^3 + (1152*bem*dz^2*Sm*Sp^3)/gam^2 - 
         (1856*bem*dz^2*Sm*Sp^3)/(3*gam) + (662*dz^2*Sp^4)/15 - 
         (1152*bem^2*dz^2*Sp^4)/gam^3 - (1152*bep^2*dz^2*Sp^4)/gam^3 + 
         (288*bep*dz^2*Sp^4)/gam^2 - (464*bep*dz^2*Sp^4)/(3*gam))*\[Nu] + 
       ((-4*bem*gam)/3 + (16*bem*dz*Sm^2)/3 + (112*bem*dz^2*Sm^4)/(3*gam) - 
         (44*dz*gam*Sm*Sp)/15 - (88*dz^2*Sm^3*Sp)/15 + (128*bep*dz^2*Sm^3*Sp)/
          (3*gam) - (88*dz^2*Sm*Sp^3)/15 + (16*bem*dz^2*Sp^4)/(3*gam))*
        \[Delta]*\[Nu] + ((28*gam^2)/15 - (112*dz*gam*Sm^2)/15 - 
         (784*dz^2*Sm^4)/15 - (112*dz^2*Sp^4)/15)*\[Nu]^2) + 
     (Gt al mtot/r)^2*rDot*((-220*bep)/3 - 72*bep^2 + 
       (576*bem^2*bep)/gam^2 - (576*bep^3)/gam^2 - (96*bem^2)/gam + 
       (416*bep^2)/gam - (4*gam)/15 + 64*bep*gam - (143*gam^2)/10 - 
       (5*bep*gam^2)/3 - 2*gam^3 - 320*bep*dz*Sm^2 + (5376*bem^2*bep*dz*Sm^2)/
        gam^3 + (3840*bep^3*dz*Sm^2)/gam^3 - (1408*bem^2*dz*Sm^2)/gam^2 - 
       (2176*bep^2*dz*Sm^2)/gam^2 + (192*bem^2*dz*Sm^2)/gam + 
       (304*bep*dz*Sm^2)/gam + (480*bep^2*dz*Sm^2)/gam + 
       (238*dz*gam*Sm^2)/15 - (20*bep*dz*gam*Sm^2)/3 - 8*dz*gam^2*Sm^2 + 
       98*dz^2*Sm^4 + (140*bep*dz^2*Sm^4)/3 - (16128*bem^2*bep*dz^2*Sm^4)/
        gam^4 - (5376*bep^3*dz^2*Sm^4)/gam^4 + (2688*bem^2*dz^2*Sm^4)/gam^3 + 
       (2688*bep^2*dz^2*Sm^4)/gam^3 - (768*bem^2*dz^2*Sm^4)/gam^2 - 
       (336*bep*dz^2*Sm^4)/gam^2 - (672*bep^2*dz^2*Sm^4)/gam^2 + 
       (384*bep*dz^2*Sm^4)/gam + 56*dz^2*gam*Sm^4 - 32*bem*dz*Sm*Sp - 
       (1536*bem^3*dz*Sm*Sp)/gam^3 + (1536*bem*bep^2*dz*Sm*Sp)/gam^3 - 
       (1280*bem*bep*dz*Sm*Sp)/gam^2 + (160*bem*dz*Sm*Sp)/gam - 
       (40*bem*dz*gam*Sm*Sp)/3 - (80*bem*dz^2*Sm^3*Sp)/3 - 
       (3072*bem^3*dz^2*Sm^3*Sp)/gam^4 - (9216*bem*bep^2*dz^2*Sm^3*Sp)/
        gam^4 + (3072*bem*bep*dz^2*Sm^3*Sp)/gam^3 - (192*bem*dz^2*Sm^3*Sp)/
        gam^2 - (768*bem*bep*dz^2*Sm^3*Sp)/gam^2 + (192*bem*dz^2*Sm^3*Sp)/
        gam - (80*bem*dz^2*Sm*Sp^3)/3 - (3072*bem^3*dz^2*Sm*Sp^3)/gam^4 - 
       (9216*bem*bep^2*dz^2*Sm*Sp^3)/gam^4 + (3072*bem*bep*dz^2*Sm*Sp^3)/
        gam^3 - (192*bem*dz^2*Sm*Sp^3)/gam^2 - (768*bem*bep*dz^2*Sm*Sp^3)/
        gam^2 + (192*bem*dz^2*Sm*Sp^3)/gam + 14*dz^2*Sp^4 + 
       (20*bep*dz^2*Sp^4)/3 - (2304*bem^2*bep*dz^2*Sp^4)/gam^4 - 
       (768*bep^3*dz^2*Sp^4)/gam^4 + (384*bem^2*dz^2*Sp^4)/gam^3 + 
       (384*bep^2*dz^2*Sp^4)/gam^3 - (48*bep*dz^2*Sp^4)/gam^2 - 
       (96*bep^2*dz^2*Sp^4)/gam^2 + 8*dz^2*gam*Sp^4 + 
       ((-220*bem)/3 + 48*bem*bep + (192*bem^3)/gam^2 - 
         (192*bem*bep^2)/gam^2 + (320*bem*bep)/gam - 12*bem*gam + 
         (5*bem*gam^2)/3 - 176*bem*dz*Sm^2 + (768*bem^3*dz*Sm^2)/gam^3 + 
         (8448*bem*bep^2*dz*Sm^2)/gam^3 - (3584*bem*bep*dz*Sm^2)/gam^2 + 
         (304*bem*dz*Sm^2)/gam + (576*bem*bep*dz*Sm^2)/gam + 
         (20*bem*dz*gam*Sm^2)/3 - (140*bem*dz^2*Sm^4)/3 - 
         (5376*bem^3*dz^2*Sm^4)/gam^4 - (16128*bem*bep^2*dz^2*Sm^4)/gam^4 + 
         (5376*bem*bep*dz^2*Sm^4)/gam^3 - (336*bem*dz^2*Sm^4)/gam^2 - 
         (1344*bem*bep*dz^2*Sm^4)/gam^2 + (336*bem*dz^2*Sm^4)/gam - 
         224*bep*dz*Sm*Sp - (1536*bem^2*bep*dz*Sm*Sp)/gam^3 + 
         (1536*bep^3*dz*Sm*Sp)/gam^3 - (256*bem^2*dz*Sm*Sp)/gam^2 - 
         (1024*bep^2*dz*Sm*Sp)/gam^2 + (160*bep*dz*Sm*Sp)/gam + 
         (384*bep^2*dz*Sm*Sp)/gam + (868*dz*gam*Sm*Sp)/15 + 
         (40*bep*dz*gam*Sm*Sp)/3 + 16*dz*gam^2*Sm*Sp + 56*dz^2*Sm^3*Sp + 
         (80*bep*dz^2*Sm^3*Sp)/3 - (9216*bem^2*bep*dz^2*Sm^3*Sp)/gam^4 - 
         (3072*bep^3*dz^2*Sm^3*Sp)/gam^4 + (1536*bem^2*dz^2*Sm^3*Sp)/gam^3 + 
         (1536*bep^2*dz^2*Sm^3*Sp)/gam^3 - (768*bem^2*dz^2*Sm^3*Sp)/gam^2 - 
         (192*bep*dz^2*Sm^3*Sp)/gam^2 - (768*bep^2*dz^2*Sm^3*Sp)/gam^2 + 
         (384*bep*dz^2*Sm^3*Sp)/gam + 32*dz^2*gam*Sm^3*Sp + 56*dz^2*Sm*Sp^3 + 
         (80*bep*dz^2*Sm*Sp^3)/3 - (9216*bem^2*bep*dz^2*Sm*Sp^3)/gam^4 - 
         (3072*bep^3*dz^2*Sm*Sp^3)/gam^4 + (1536*bem^2*dz^2*Sm*Sp^3)/gam^3 + 
         (1536*bep^2*dz^2*Sm*Sp^3)/gam^3 - (192*bep*dz^2*Sm*Sp^3)/gam^2 + 
         32*dz^2*gam*Sm*Sp^3 - (20*bem*dz^2*Sp^4)/3 - (768*bem^3*dz^2*Sp^4)/
          gam^4 - (2304*bem*bep^2*dz^2*Sp^4)/gam^4 + (768*bem*bep*dz^2*Sp^4)/
          gam^3 - (48*bem*dz^2*Sp^4)/gam^2 - (192*bem*bep*dz^2*Sp^4)/gam^2 + 
         (48*bem*dz^2*Sp^4)/gam)*\[Delta] + 
       (56*bep - 16*bep^2 - (224*bem^2)/gam - (224*bep^2)/gam + 
         (88*gam^2)/15 - (4*gam^3)/3 - (1408*dz*Sm^2)/15 - 224*bep*dz*Sm^2 - 
         (896*bem^2*dz*Sm^2)/gam^2 - (2688*bep^2*dz*Sm^2)/gam^2 + 
         (2464*bep*dz*Sm^2)/(3*gam) - (192*bep^2*dz*Sm^2)/gam + 
         (172*dz*gam*Sm^2)/3 + (16*dz*gam^2*Sm^2)/3 - (2464*dz^2*Sm^4)/15 + 
         (6272*bem^2*dz^2*Sm^4)/gam^3 + (6272*bep^2*dz^2*Sm^4)/gam^3 + 
         (512*bem^2*dz^2*Sm^4)/gam^2 - (1568*bep*dz^2*Sm^4)/gam^2 + 
         (448*bep^2*dz^2*Sm^4)/gam^2 + (448*bep*dz^2*Sm^4)/gam + 
         (112*dz^2*gam*Sm^4)/3 + 112*bem*dz*Sm*Sp + (1792*bem*bep*dz*Sm*Sp)/
          gam^2 + (448*bem*dz*Sm*Sp)/(3*gam) + (256*bem*bep*dz*Sm*Sp)/gam + 
         (160*bem*dz*gam*Sm*Sp)/3 + (320*bem*dz^2*Sm^3*Sp)/3 + 
         (7168*bem*bep*dz^2*Sm^3*Sp)/gam^3 - (896*bem*dz^2*Sm^3*Sp)/gam^2 + 
         (512*bem*bep*dz^2*Sm^3*Sp)/gam^2 + (224*bem*dz^2*Sm^3*Sp)/gam + 
         (320*bem*dz^2*Sm*Sp^3)/3 + (7168*bem*bep*dz^2*Sm*Sp^3)/gam^3 - 
         (896*bem*dz^2*Sm*Sp^3)/gam^2 + (512*bem*bep*dz^2*Sm*Sp^3)/gam^2 + 
         (224*bem*dz^2*Sm*Sp^3)/gam - (352*dz^2*Sp^4)/15 + 
         (896*bem^2*dz^2*Sp^4)/gam^3 + (896*bep^2*dz^2*Sp^4)/gam^3 - 
         (224*bep*dz^2*Sp^4)/gam^2 + (64*bep^2*dz^2*Sp^4)/gam^2 + 
         (16*dz^2*gam*Sp^4)/3)*\[Nu] + ((10*bem*gam)/3 - (40*bem*dz*Sm^2)/3 - 
         (280*bem*dz^2*Sm^4)/(3*gam) + (64*dz*gam*Sm*Sp)/15 + 
         (128*dz^2*Sm^3*Sp)/15 - (320*bep*dz^2*Sm^3*Sp)/(3*gam) + 
         (128*dz^2*Sm*Sp^3)/15 - (40*bem*dz^2*Sp^4)/(3*gam))*\[Delta]*\[Nu] + 
       ((-32*gam^2)/15 + (128*dz*gam*Sm^2)/15 + (896*dz^2*Sm^4)/15 + 
         (128*dz^2*Sp^4)/15)*\[Nu]^2))/c^5)


Gs$inst$flux[i] = \[Epsilon]nv[i]*((mtot*\[Nu]^2)/(3*c^3))*(Gt al mtot/r)^2*
  (4*dz*Sm^2 + 
   ((Gt al mtot/r)*rDot*(gam^2/4 + dz*gam*Sm^2 - 7*dz^2*Sm^4 - dz^2*Sp^4 + 
      (-2*dz*gam*Sm*Sp - 4*dz^2*Sm^3*Sp - 4*dz^2*Sm*Sp^3)*\[Delta]))/c^3 + 
   (v^2*((-4*gam)/5 + (38*dz*Sm^2)/5 + (8*bep*dz*Sm^2)/gam + 4*dz*gam*Sm^2 + 
       (8*bem*dz*Sm*Sp)/gam + ((-8*bem*dz*Sm^2)/gam + (12*dz*Sm*Sp)/5 - 
         (8*bep*dz*Sm*Sp)/gam)*\[Delta] - (26*dz*Sm^2*\[Nu])/5) + 
     (Gt al mtot/r)*((-4*gam)/5 - (98*dz*Sm^2)/5 - 8*bep*dz*Sm^2 + 
       (8*bep*dz*Sm^2)/gam - 8*dz*gam*Sm^2 + (8*bem*dz*Sm*Sp)/gam + 
       (8*bem*dz*Sm^2 - (8*bem*dz*Sm^2)/gam - (12*dz*Sm*Sp)/5 - 
         (8*bep*dz*Sm*Sp)/gam)*\[Delta] + (6*dz*Sm^2*\[Nu])/5) + 
     rDot^2*((6*gam)/5 + (6*dz*Sm^2)/5 - (24*bep*dz*Sm^2)/gam - 
       (24*bem*dz*Sm*Sp)/gam + ((24*bem*dz*Sm^2)/gam - (36*dz*Sm*Sp)/5 + 
         (24*bep*dz*Sm*Sp)/gam)*\[Delta] + (48*dz*Sm^2*\[Nu])/5))/c^2 + 
   (rDot^2*v^2*(12*bep - (12*gam)/7 + (1017*dz*Sm^2)/35 - 
       (312*bep*dz*Sm^2)/(5*gam) + (54*dz*gam*Sm^2)/5 - 
       (312*bem*dz*Sm*Sp)/(5*gam) + (-12*bem + (312*bem*dz*Sm^2)/(5*gam) + 
         (768*dz*Sm*Sp)/35 + (312*bep*dz*Sm*Sp)/(5*gam) + 
         (96*dz*gam*Sm*Sp)/5)*\[Delta] + ((-96*bep)/5 + (39*gam)/35 - 
         (561*dz*Sm^2)/35 + (636*bep*dz*Sm^2)/(5*gam) - (48*dz*gam*Sm^2)/5 + 
         (636*bem*dz*Sm*Sp)/(5*gam))*\[Nu] + 
       ((-852*bem*dz*Sm^2)/(5*gam) + (1782*dz*Sm*Sp)/35 - 
         (852*bep*dz*Sm*Sp)/(5*gam))*\[Delta]*\[Nu] - (906*dz*Sm^2*\[Nu]^2)/
        35) + (Gt al mtot/r)^2*(-4*bep + (251*gam)/35 + (16*bep*gam)/5 + 
       (14*gam^2)/5 - gam^3/8 + (1147*dz*Sm^2)/35 + (116*bep*dz*Sm^2)/5 - 
       8*chip*dz*Sm^2 - (16*bem^2*dz*Sm^2)/gam - (104*bep*dz*Sm^2)/(5*gam) - 
       (16*bep^2*dz*Sm^2)/gam + (166*dz*gam*Sm^2)/5 + 16*bep*dz*gam*Sm^2 + 
       (17*dz*gam^2*Sm^2)/2 + 8*dz^2*Sm^4 + (7*dz^2*gam*Sm^4)/2 - 
       (144*bem*dz*Sm*Sp)/5 - (104*bem*dz*Sm*Sp)/(5*gam) - 
       (32*bem*bep*dz*Sm*Sp)/gam + (dz^2*gam*Sp^4)/2 + 
       (4*bem - (16*bem*gam)/5 - (116*bem*dz*Sm^2)/5 + 8*chim*dz*Sm^2 + 
         (104*bem*dz*Sm^2)/(5*gam) + (32*bem*bep*dz*Sm^2)/gam - 
         16*bem*dz*gam*Sm^2 + (848*dz*Sm*Sp)/35 + (144*bep*dz*Sm*Sp)/5 + 
         (16*bem^2*dz*Sm*Sp)/gam + (104*bep*dz*Sm*Sp)/(5*gam) + 
         (16*bep^2*dz*Sm*Sp)/gam + (44*dz*gam*Sm*Sp)/5 + dz*gam^2*Sm*Sp + 
         8*dz^2*Sm^3*Sp + 2*dz^2*gam*Sm^3*Sp + 2*dz^2*gam*Sm*Sp^3)*\[Delta] + 
       ((56*bep)/5 - (18*gam)/35 + gam^3/4 + (1292*dz*Sm^2)/35 + 
         (168*bep*dz*Sm^2)/5 + 16*chip*dz*Sm^2 + (160*bem^2*dz*Sm^2)/gam - 
         (208*bep*dz*Sm^2)/(5*gam) - (96*bep^2*dz*Sm^2)/gam + 
         (48*dz*gam*Sm^2)/5 - dz*gam^2*Sm^2 - 16*dz^2*Sm^4 - 
         7*dz^2*gam*Sm^4 + (256*bem*dz*Sm*Sp)/5 - (208*bem*dz*Sm*Sp)/
          (5*gam) + (64*bem*bep*dz*Sm*Sp)/gam - dz^2*gam*Sp^4)*\[Nu] + 
       ((-8*bem*dz*Sm^2)/5 + (16*bem*dz*Sm^2)/(5*gam) - (156*dz*Sm*Sp)/35 + 
         (16*bep*dz*Sm*Sp)/(5*gam))*\[Delta]*\[Nu] - (191*dz*Sm^2*\[Nu]^2)/
        35) + (Gt al mtot/r)*v^2*((-4*bep)/5 - (8*bem^2)/gam - 
       (8*bep^2)/gam + (10*gam)/7 + (8*bep*gam)/5 - (887*dz*Sm^2)/70 + 
       8*bep*dz*Sm^2 + (32*bem^2*dz*Sm^2)/gam^2 + (32*bep^2*dz*Sm^2)/gam^2 - 
       (12*bep*dz*Sm^2)/gam + (16*chip*dz*Sm^2)/gam - (32*dz*gam*Sm^2)/5 + 
       16*bem*dz*Sm*Sp + (64*bem*bep*dz*Sm*Sp)/gam^2 - 
       (12*bem*dz*Sm*Sp)/gam + (16*chim*dz*Sm*Sp)/gam + 
       ((4*bem)/5 + (16*bem*bep)/gam - (8*bem*gam)/5 - 8*bem*dz*Sm^2 - 
         (64*bem*bep*dz*Sm^2)/gam^2 + (12*bem*dz*Sm^2)/gam - 
         (16*chim*dz*Sm^2)/gam + (286*dz*Sm*Sp)/35 - 16*bep*dz*Sm*Sp - 
         (32*bem^2*dz*Sm*Sp)/gam^2 - (32*bep^2*dz*Sm*Sp)/gam^2 + 
         (12*bep*dz*Sm*Sp)/gam - (16*chip*dz*Sm*Sp)/gam + 
         (42*dz*gam*Sm*Sp)/5)*\[Delta] + ((-64*bep)/5 + (32*bep^2)/gam + 
         (114*gam)/35 + (1133*dz*Sm^2)/70 + 16*bep*dz*Sm^2 - 
         (192*bem^2*dz*Sm^2)/gam^2 + (64*bep^2*dz*Sm^2)/gam^2 - 
         (12*bep*dz*Sm^2)/gam - (32*chip*dz*Sm^2)/gam + (4*dz*gam*Sm^2)/5 - 
         32*bem*dz*Sm*Sp - (128*bem*bep*dz*Sm*Sp)/gam^2 - 
         (12*bem*dz*Sm*Sp)/gam - (32*chim*dz*Sm*Sp)/gam)*\[Nu] + 
       (-8*bem*dz*Sm^2 - (12*bem*dz*Sm^2)/gam + (408*dz*Sm*Sp)/35 - 
         (12*bep*dz*Sm*Sp)/gam)*\[Delta]*\[Nu] - (171*dz*Sm^2*\[Nu]^2)/70) + 
     rDot^4*(-12*bep + (33*gam)/14 - (447*dz*Sm^2)/14 + 
       (60*bep*dz*Sm^2)/gam - 12*dz*gam*Sm^2 + (60*bem*dz*Sm*Sp)/gam + 
       (12*bem - (60*bem*dz*Sm^2)/gam - (144*dz*Sm*Sp)/7 - 
         (60*bep*dz*Sm*Sp)/gam - 18*dz*gam*Sm*Sp)*\[Delta] + 
       (24*bep - (36*gam)/7 + (390*dz*Sm^2)/7 - (120*bep*dz*Sm^2)/gam + 
         24*dz*gam*Sm^2 - (120*bem*dz*Sm*Sp)/gam)*\[Nu] + 
       ((120*bem*dz*Sm^2)/gam - (258*dz*Sm*Sp)/7 + (120*bep*dz*Sm*Sp)/gam)*
        \[Delta]*\[Nu] + (36*dz*Sm^2*\[Nu]^2)/7) + 
     v^4*((-8*bep)/5 - (61*gam)/70 - (2*gam^2)/5 + (47*dz*Sm^2)/10 + 
       (44*bep*dz*Sm^2)/(5*gam) + (14*dz*gam*Sm^2)/5 + 
       (44*bem*dz*Sm*Sp)/(5*gam) + ((8*bem)/5 - (44*bem*dz*Sm^2)/(5*gam) - 
         (16*dz*Sm*Sp)/5 - (44*bep*dz*Sm*Sp)/(5*gam) - (14*dz*gam*Sm*Sp)/5)*
        \[Delta] + ((8*bep)/5 + (58*gam)/35 - (273*dz*Sm^2)/10 - 
         (92*bep*dz*Sm^2)/(5*gam) - (58*dz*gam*Sm^2)/5 - 
         (92*bem*dz*Sm*Sp)/(5*gam))*\[Nu] + ((164*bem*dz*Sm^2)/(5*gam) - 
         (48*dz*Sm*Sp)/5 + (164*bep*dz*Sm*Sp)/(5*gam))*\[Delta]*\[Nu] + 
       (131*dz*Sm^2*\[Nu]^2)/10) + (Gt al mtot/r)*rDot^2*
      ((36*bep)/5 + (8*bem^2)/gam + (8*bep^2)/gam - (184*gam)/35 - 
       (16*bep*gam)/5 - (3*gam^2)/10 + gam^3/4 - (299*dz*Sm^2)/70 - 
       (32*bem^2*dz*Sm^2)/gam^2 - (32*bep^2*dz*Sm^2)/gam^2 + 
       (476*bep*dz*Sm^2)/(5*gam) - (64*chip*dz*Sm^2)/gam - 
       (22*dz*gam*Sm^2)/5 - dz*gam^2*Sm^2 - 14*dz^2*Sm^4 - 7*dz^2*gam*Sm^4 - 
       32*bem*dz*Sm*Sp - (64*bem*bep*dz*Sm*Sp)/gam^2 + 
       (476*bem*dz*Sm*Sp)/(5*gam) - (64*chim*dz*Sm*Sp)/gam - 2*dz^2*Sp^4 - 
       dz^2*gam*Sp^4 + ((-36*bem)/5 - (16*bem*bep)/gam + (16*bem*gam)/5 + 
         (64*bem*bep*dz*Sm^2)/gam^2 - (476*bem*dz*Sm^2)/(5*gam) + 
         (64*chim*dz*Sm^2)/gam - (498*dz*Sm*Sp)/35 + 32*bep*dz*Sm*Sp + 
         (32*bem^2*dz*Sm*Sp)/gam^2 + (32*bep^2*dz*Sm*Sp)/gam^2 - 
         (476*bep*dz*Sm*Sp)/(5*gam) + (64*chip*dz*Sm*Sp)/gam - 
         (138*dz*gam*Sm*Sp)/5 - 2*dz*gam^2*Sm*Sp - 8*dz^2*Sm^3*Sp - 
         4*dz^2*gam*Sm^3*Sp - 8*dz^2*Sm*Sp^3 - 4*dz^2*gam*Sm*Sp^3)*\[Delta] + 
       (-8*bep - (32*bep^2)/gam + (89*gam)/35 - (1821*dz*Sm^2)/70 - 
         48*bep*dz*Sm^2 + (576*bem^2*dz*Sm^2)/gam^2 - (448*bep^2*dz*Sm^2)/
          gam^2 + (92*bep*dz*Sm^2)/(5*gam) + (128*chip*dz*Sm^2)/gam + 
         (44*dz*gam*Sm^2)/5 + 128*bem*dz*Sm*Sp + (128*bem*bep*dz*Sm*Sp)/
          gam^2 + (92*bem*dz*Sm*Sp)/(5*gam) + (128*chim*dz*Sm*Sp)/gam)*
        \[Nu] + (16*bem*dz*Sm^2 + (436*bem*dz*Sm^2)/(5*gam) - 
         (1608*dz*Sm*Sp)/35 + (436*bep*dz*Sm*Sp)/(5*gam))*\[Delta]*\[Nu] + 
       (1341*dz*Sm^2*\[Nu]^2)/70))/c^4 + 
   ((Gt al mtot/r)*rDot*v^2*((-24*gam)/5 - (61*gam^2)/40 + gam^3/4 - 
       12*bep*dz*Sm^2 + (103*dz*gam*Sm^2)/10 + dz*gam^2*Sm^2 - 
       (49*dz^2*Sm^4)/2 - 7*dz^2*gam*Sm^4 + 12*bem*dz*Sm*Sp - 
       (7*dz^2*Sp^4)/2 - dz^2*gam*Sp^4 + (12*bem*dz*Sm^2 - 12*bep*dz*Sm*Sp - 
         (dz*gam*Sm*Sp)/5 - 2*dz*gam^2*Sm*Sp - 14*dz^2*Sm^3*Sp - 
         4*dz^2*gam*Sm^3*Sp - 14*dz^2*Sm*Sp^3 - 4*dz^2*gam*Sm*Sp^3)*
        \[Delta] + (-36*bep + (144*bem^2)/gam + (144*bep^2)/gam - 
         (59*gam^2)/10 - (12*dz*Sm^2)/5 + 288*bep*dz*Sm^2 + 
         (576*bem^2*dz*Sm^2)/gam^2 + (1728*bep^2*dz*Sm^2)/gam^2 - 
         (528*bep*dz*Sm^2)/gam - (324*dz*gam*Sm^2)/5 - 36*dz*phiz*Sm^2 - 
         18*dz*gam*phiz*Sm^2 + (826*dz^2*Sm^4)/5 - (4032*bem^2*dz^2*Sm^4)/
          gam^3 - (4032*bep^2*dz^2*Sm^4)/gam^3 + (1008*bep*dz^2*Sm^4)/gam^2 - 
         (576*bep*dz^2*Sm^4)/gam + (1152*bem*bep*dz*Sm*Sp)/gam^2 - 
         (384*bem*dz*Sm*Sp)/gam - (9216*bem*bep*dz^2*Sm^3*Sp)/gam^3 + 
         (1152*bem*dz^2*Sm^3*Sp)/gam^2 - (576*bem*dz^2*Sm^3*Sp)/gam + 
         (118*dz^2*Sp^4)/5 - (576*bem^2*dz^2*Sp^4)/gam^3 - 
         (576*bep^2*dz^2*Sp^4)/gam^3 + (144*bep*dz^2*Sp^4)/gam^2)*\[Nu] + 
       ((14*dz*gam*Sm*Sp)/5 + (28*dz^2*Sm^3*Sp)/5 + (28*dz^2*Sm*Sp^3)/5)*
        \[Delta]*\[Nu] + (gam^2 - 4*dz*gam*Sm^2 - 28*dz^2*Sm^4 - 4*dz^2*Sp^4)*
        \[Nu]^2) + (Gt al mtot/r)^2*rDot*((-12*gam)/5 - (16*gam^2)/5 - 
       (2*bep*gam^2)/3 - (2*gam^3)/3 - (48*dz*gam*Sm^2)/5 - 
       (8*bep*dz*gam*Sm^2)/3 - (8*dz*gam^2*Sm^2)/3 + 56*dz^2*Sm^4 + 
       (56*bep*dz^2*Sm^4)/3 + (56*dz^2*gam*Sm^4)/3 - (16*bem*dz*gam*Sm*Sp)/
        3 - (32*bem*dz^2*Sm^3*Sp)/3 - (32*bem*dz^2*Sm*Sp^3)/3 + 8*dz^2*Sp^4 + 
       (8*bep*dz^2*Sp^4)/3 + (8*dz^2*gam*Sp^4)/3 + 
       ((2*bem*gam^2)/3 + (8*bem*dz*gam*Sm^2)/3 - (56*bem*dz^2*Sm^4)/3 + 
         (72*dz*gam*Sm*Sp)/5 + (16*bep*dz*gam*Sm*Sp)/3 + 
         (16*dz*gam^2*Sm*Sp)/3 + 32*dz^2*Sm^3*Sp + (32*bep*dz^2*Sm^3*Sp)/3 + 
         (32*dz^2*gam*Sm^3*Sp)/3 + 32*dz^2*Sm*Sp^3 + (32*bep*dz^2*Sm*Sp^3)/
          3 + (32*dz^2*gam*Sm*Sp^3)/3 - (8*bem*dz^2*Sp^4)/3)*\[Delta] + 
       (24*bep - 8*bep^2 - (96*bem^2)/gam - (96*bep^2)/gam + 
         (227*gam^2)/120 - gam^3 - (928*dz*Sm^2)/15 - (80*bep*dz*Sm^2)/3 - 
         (384*bem^2*dz*Sm^2)/gam^2 - (1152*bep^2*dz*Sm^2)/gam^2 + 
         (352*bep*dz*Sm^2)/gam - (96*bep^2*dz*Sm^2)/gam + 
         (89*dz*gam*Sm^2)/6 + 4*dz*gam^2*Sm^2 - (1589*dz^2*Sm^4)/30 + 
         (2688*bem^2*dz^2*Sm^4)/gam^3 + (2688*bep^2*dz^2*Sm^4)/gam^3 + 
         (256*bem^2*dz^2*Sm^4)/gam^2 - (672*bep*dz^2*Sm^4)/gam^2 + 
         (224*bep^2*dz^2*Sm^4)/gam^2 + (32*bep*dz^2*Sm^4)/gam + 
         28*dz^2*gam*Sm^4 - (768*bem*bep*dz*Sm*Sp)/gam^2 + 
         (256*bem*dz*Sm*Sp)/gam + (64*bem*dz*gam*Sm*Sp)/3 + 
         (128*bem*dz^2*Sm^3*Sp)/3 + (6144*bem*bep*dz^2*Sm^3*Sp)/gam^3 - 
         (768*bem*dz^2*Sm^3*Sp)/gam^2 + (512*bem*bep*dz^2*Sm^3*Sp)/gam^2 + 
         (32*bem*dz^2*Sm^3*Sp)/gam + (128*bem*dz^2*Sm*Sp^3)/3 - 
         (227*dz^2*Sp^4)/30 + (384*bem^2*dz^2*Sp^4)/gam^3 + 
         (384*bep^2*dz^2*Sp^4)/gam^3 - (96*bep*dz^2*Sp^4)/gam^2 + 
         (32*bep^2*dz^2*Sp^4)/gam^2 + 4*dz^2*gam*Sp^4)*\[Nu] + 
       (bem*gam - 4*bem*dz*Sm^2 - (28*bem*dz^2*Sm^4)/gam - 8*bep*dz*Sm*Sp + 
         (7*dz*gam*Sm*Sp)/15 + (14*dz^2*Sm^3*Sp)/15 - (16*bep*dz^2*Sm^3*Sp)/
          gam + (14*dz^2*Sm*Sp^3)/15 - (16*bep*dz^2*Sm*Sp^3)/gam - 
         (4*bem*dz^2*Sp^4)/gam)*\[Delta]*\[Nu] + 
       ((-17*gam^2)/20 + (17*dz*gam*Sm^2)/5 + (119*dz^2*Sm^4)/5 + 
         (17*dz^2*Sp^4)/5)*\[Nu]^2) + (Gt al mtot/r)*rDot^3*
      (6*gam + (19*gam^2)/8 + 20*bep*dz*Sm^2 - (25*dz*gam*Sm^2)/2 + 
       (35*dz^2*Sm^4)/2 - 20*bem*dz*Sm*Sp + (5*dz^2*Sp^4)/2 + 
       (-20*bem*dz*Sm^2 + 20*bep*dz*Sm*Sp - 5*dz*gam*Sm*Sp + 
         10*dz^2*Sm^3*Sp + 10*dz^2*Sm*Sp^3)*\[Delta] + 
       (60*bep - (240*bem^2)/gam - (240*bep^2)/gam + (19*gam^2)/2 + 
         20*dz*Sm^2 - 480*bep*dz*Sm^2 - (960*bem^2*dz*Sm^2)/gam^2 - 
         (2880*bep^2*dz*Sm^2)/gam^2 + (880*bep*dz*Sm^2)/gam + 
         116*dz*gam*Sm^2 + 60*dz*phiz*Sm^2 + 30*dz*gam*phiz*Sm^2 - 
         266*dz^2*Sm^4 + (6720*bem^2*dz^2*Sm^4)/gam^3 + 
         (6720*bep^2*dz^2*Sm^4)/gam^3 - (1680*bep*dz^2*Sm^4)/gam^2 + 
         (960*bep*dz^2*Sm^4)/gam - (1920*bem*bep*dz*Sm*Sp)/gam^2 + 
         (640*bem*dz*Sm*Sp)/gam + (15360*bem*bep*dz^2*Sm^3*Sp)/gam^3 - 
         (1920*bem*dz^2*Sm^3*Sp)/gam^2 + (960*bem*dz^2*Sm^3*Sp)/gam - 
         38*dz^2*Sp^4 + (960*bem^2*dz^2*Sp^4)/gam^3 + (960*bep^2*dz^2*Sp^4)/
          gam^3 - (240*bep*dz^2*Sp^4)/gam^2)*\[Nu] + 
       (-4*dz*gam*Sm*Sp - 8*dz^2*Sm^3*Sp - 8*dz^2*Sm*Sp^3)*\[Delta]*\[Nu] + 
       (-gam^2 + 4*dz*gam*Sm^2 + 28*dz^2*Sm^4 + 4*dz^2*Sp^4)*\[Nu]^2))/c^5)


(* ::Section::Closed:: *)
(*Post-Keplerian parameters in terms of the dimensionless energy \[CurlyEpsilon] and angular momentum j, and the scalar-tensor parameters*)


(* ::Text:: *)
(*This section corresponds to Eq. (C1) of arXiv:2401.06844.*)


n$ST = (c^3*\[CurlyEpsilon]^(3/2)*(1 + \[CurlyEpsilon]*(-15/8 - gam + \[Nu]/8) + 
   \[CurlyEpsilon]^2*(555/128 + (33*gam)/8 + gam^2 + 
     (15/64 + gam/8)*\[Nu] + (11*\[Nu]^2)/128 + 
     (-15(1+gam+gam^2/4) + dep  + dem*\[Delta] + 
       (6 - 2*bep + 4*gam + 2*bem*\[Delta])*\[Nu])/(2*Sqrt[j]))))/(al*Gt*m)


K$ST = 1 + ((3 - bep + 2*gam + bem*\[Delta])*\[CurlyEpsilon])/j + 
 \[CurlyEpsilon]^2/
    j^2*((105/4 + (3*bem^2)/2 - 15*bep + (3*bep^2)/2 - (5*dep)/4 + 
     (139*gam)/4 - 12*bep*gam + (187*gam^2)/16 - 2*chip + 
     (15*bem - 3*bem*bep - (5*dem)/4 + 12*bem*gam + 2*chim)*\[Delta] + 
     (-15/2 - 6*bem^2 + (21*bep)/2 - 2*dep + (24*bem^2)/gam - 
       (24*bep^2)/gam - 8*gam - gam^2/2 + 4*chip - (3*bem*\[Delta])/2)*\[Nu]) + (-15/4 + dep/4 - (15*gam)/4 - (15*gam^2)/16 + (dem*\[Delta])/4 + 
     (3/2 - bep/2 + gam + (bem*\[Delta])/2)*\[Nu])*j)


ar$ST = (al*Gt*m*(1 + \[CurlyEpsilon]*(-7/4 - gam + \[Nu]/4) + 
   \[CurlyEpsilon]^2*(1/16 + \[Nu]^2/16 + 
     (-4 + 2*bep + (2*dep)/3 - (16*gam)/3 + 2*bep*gam - (11*gam^2)/6 + 
       (2*chip)/3 + (-2*bem + (2*dem)/3 - 2*bem*gam - (2*chim)/3)*\[Delta] + 
       (7 - 5*bep + (2*dep)/3 - (8*bem^2)/gam + (8*bep^2)/gam + (17*gam)/3 + 
         gam^2/6 - (4*chip)/3 + bem*\[Delta])*\[Nu])/j)))/(c^2*\[CurlyEpsilon])


er$ST = Sqrt[1 - j]*(1 + (\[CurlyEpsilon]*(3 - bep + 2*gam + bem*\[Delta] + j*(-15/8 - gam + (5*\[Nu])/8) - \[Nu]/2))/(1 - j) + 
  (\[CurlyEpsilon]^2*(-35/4 - bem^2/2 + (21*bep)/4 - bep^2/2 + 2*chip + (5*dep)/2 - 12*gam + 6*bep*gam - (35*gam^2)/8 + ((-21*bem)/4 + bem*bep - 2*chim + (5*dem)/2 - 6*bem*gam)*\[Delta] + 
     (99/4 + 2*bem^2 - (65*bep)/4 - 4*chip + 2*dep - (24*bem^2)/gam + (24*bep^2)/gam + (39*gam)/2 + gam^2/2 + (13*bem*\[Delta])/4)*\[Nu] + 
     (8 - 4*bep - (4*chip)/3 - (4*dep)/3 + (32*gam)/3 - 4*bep*gam + (11*gam^2)/3 + (4*bem + (4*chim)/3 - (4*dem)/3 + 4*bem*gam)*\[Delta] + 
       (-14 + 10*bep + (8*chip)/3 - (4*dep)/3 + (16*bem^2)/gam - (16*bep^2)/gam - (34*gam)/3 - gam^2/3 - 2*bem*\[Delta])*\[Nu])/j + 
     j*(-25/8 - bep/8 - (2*chip)/3 - (7*dep)/6 - (41*gam)/12 - bep*gam - (19*gam^2)/24 + (bem/8 + (2*chim)/3 - (7*dem)/6 + bem*gam)*\[Delta] + 
       (-37/4 + (51*bep)/8 + (4*chip)/3 - (2*dep)/3 + (8*bem^2)/gam - (8*bep^2)/gam - (89*gam)/12 - gam^2/6 - (11*bem*\[Delta])/8)*\[Nu] - \[Nu]^2/16) + 
     j^2*(415/128 + (29*gam)/8 + gam^2 + (-105/64 - (7*gam)/8)*\[Nu] + (7*\[Nu]^2)/128)))/(1 - j)^2)


et$ST = Sqrt[1 - j]*(1 + (\[CurlyEpsilon]*(-1 - bep + bem*\[Delta] + j*(17/8 + gam - (7*\[Nu])/8) + \[Nu]))/(1 - j) + 
  (\[CurlyEpsilon]^2*(-15/4 - bem^2/2 + (21*bep)/4 - bep^2/2 + (7*dep)/6 - (41*gam)/6 + 4*bep*gam - (65*gam^2)/24 + (2*chip)/3 + 
     ((-21*bem)/4 + bem*bep + (7*dem)/6 - 4*bem*gam - (2*chim)/3)*\[Delta] + (25/2 + 2*bem^2 - (31*bep)/4 + (2*dep)/3 - (8*bem^2)/gam + (8*bep^2)/gam + (29*gam)/3 + 
       gam^2/6 - (4*chip)/3 + (11*bem*\[Delta])/4)*\[Nu] + (3*\[Nu]^2)/4 + Sqrt[j]*(15 - dep + 15*gam + (15*gam^2)/4 - dem*\[Delta] + (-6 + 2*bep - 4*gam - 2*bem*\[Delta])*\[Nu]) + 
     (4 - 2*bep - (2*dep)/3 + (16*gam)/3 - 2*bep*gam + (11*gam^2)/6 - (2*chip)/3 + (2*bem - (2*dem)/3 + 2*bem*gam + (2*chim)/3)*\[Delta] + 
       (-7 + 5*bep - (2*dep)/3 + (8*bem^2)/gam - (8*bep^2)/gam - (17*gam)/3 - gam^2/6 + (4*chip)/3 - bem*\[Delta])*\[Nu])/j + 
     (-15/2 + dep/2 - (15*gam)/2 - (15*gam^2)/8 + (dem*\[Delta])/2 + (3 - bep + 2*gam + bem*\[Delta])*\[Nu])/Sqrt[j] + 
     j^(3/2)*(-15/2 + dep/2 - (15*gam)/2 - (15*gam^2)/8 + (dem*\[Delta])/2 + (3 - bep + 2*gam + bem*\[Delta])*\[Nu]) + 
     j*(-45/8 - (17*bep)/8 - dep/2 - 4*gam - bep*gam - (5*gam^2)/8 + ((17*bem)/8 - dem/2 + bem*gam)*\[Delta] + (-73/16 + (23*bep)/8 - (7*gam)/2 - (15*bem*\[Delta])/8)*\[Nu] - 
       (11*\[Nu]^2)/8) + j^2*(607/128 + (35*gam)/8 + gam^2 + (-69/64 - (5*gam)/8)*\[Nu] + (79*\[Nu]^2)/128)))/(1 - j)^2)


e\[Phi]$ST = Sqrt[1 - j]*(1 + (\[CurlyEpsilon]*(3 - bep + 2*gam + bem*\[Delta] + j*(-15/8 - gam + \[Nu]/8)))/(1 - j) + 
  (\[CurlyEpsilon]^2*(-75/4 - bem^2/2 + (37*bep)/4 - bep^2/2 + (11*dep)/6 - (74*gam)/3 + 10*bep*gam - (205*gam^2)/24 + (10*chip)/3 + 
     ((-37*bem)/4 + bem*bep + (11*dem)/6 - 10*bem*gam - (10*chim)/3)*\[Delta] + (125/32 + 2*bem^2 - (59*bep)/4 + (10*dep)/3 - (40*bem^2)/gam + (40*bep^2)/gam + 
       (47*gam)/6 + (5*gam^2)/6 - (20*chip)/3 + (7*bem*\[Delta])/4)*\[Nu] + (33*\[Nu]^2)/32 + j*(15/8 - (17*bep)/8 - (5*dep)/6 + (35*gam)/12 - 3*bep*gam + (31*gam^2)/24 - 
       (4*chip)/3 + ((17*bem)/8 - (5*dem)/6 + 3*bem*gam + (4*chim)/3)*\[Delta] + (-15/32 + (47*bep)/8 - (4*dep)/3 + (16*bem^2)/gam - (16*bep^2)/gam - (31*gam)/12 - 
         gam^2/3 + (8*chip)/3 - (7*bem*\[Delta])/8)*\[Nu] - (21*\[Nu]^2)/32) + (13 - 6*bep - dep + 17*gam - 6*bep*gam + (23*gam^2)/4 - 2*chip + 
       (6*bem - dem + 6*bem*gam + 2*chim)*\[Delta] + (-91/32 + 9*bep - 2*dep + (24*bem^2)/gam - (24*bep^2)/gam - 5*gam - gam^2/2 + 4*chip - bem*\[Delta])*\[Nu] - (15*\[Nu]^2)/32)/j + 
     j^2*(415/128 + (29*gam)/8 + gam^2 + (-47/64 - (3*gam)/8)*\[Nu] + (11*\[Nu]^2)/128)))/(1 - j)^2)


ft$ST = 1/8*(Sqrt[1 - j]*\[CurlyEpsilon]^2*\[Nu]*(15 + 8*gam - \[Nu]))/Sqrt[j]


f\[Phi]$ST = ((1 - j)*\[CurlyEpsilon]^2*(4 + 4*dep + 4*gam + gam^2 + 4*dem*\[Delta] + (76 - 24*bep + 48*gam + 8*bem*\[Delta])*\[Nu] - 12*\[Nu]^2))/(32*j^2)


gt$ST = (\[CurlyEpsilon]^2*(60 - 4*dep + 60*gam + 15*gam^2 - 4*dem*\[Delta] + (-24 + 8*bep - 16*gam - 8*bem*\[Delta])*\[Nu]))/(8*Sqrt[j])


g\[Phi]$ST = ((1 - j)^(3/2)*\[CurlyEpsilon]^2*\[Nu]*(1 - 3*\[Nu]))/(32*j^2)


(* ::Section::Closed:: *)
(*Orbit-averaged instantaneous fluxes*)


(* ::Text:: *)
(*This section corresponds to Eqs. (6.10) and (6.11).*)


F$inst$averaged$flux = (32*c^5*(1 + gam/2)*x^5*((1 + (73*et^2)/24 + (37*et^4)/96)/(1 - et^2)^(7/2) + 
   (x*(-1247/336 - (8*bep)/3 - (4*gam)/3 + (8*bem*\[Delta])/3 + 
      et^2*(10475/672 - (571*bep)/36 + (379*gam)/36 + (571*bem*\[Delta])/36 - 
        (1081*\[Nu])/36) + et^4*(10043/384 - (1003*bep)/144 + (955*gam)/72 + 
        (1003*bem*\[Delta])/144 - (311*\[Nu])/12) + 
      et^6*(2179/1792 + (131*gam)/288 - (851*\[Nu])/576) - (35*\[Nu])/12))/
    (1 - et^2)^(9/2))*\[Nu]^2)/(5*al*Gt)


G$inst$averaged$flux = (32*c^2*(1 + gam/2)*mtot*x^(7/2)*((1 + (7*et^2)/8)/(1 - et^2)^2 + 
   (x*(-1247/336 - (8*bep)/3 - (4*gam)/3 + (8*bem*\[Delta])/3 + 
      et^2*(3019/336 - (35*bep)/6 + (21*gam)/4 + (35*bem*\[Delta])/6 - 
        (335*\[Nu])/24) + et^4*(8399/2688 - bep/4 + (67*gam)/48 + 
        (bem*\[Delta])/4 - (275*\[Nu])/96) - (35*\[Nu])/12))/(1 - et^2)^3)*
  \[Nu]^2)/5


Fs$inst$averaged$flux = (c^5*dz*x^5*\[Nu]^2*((4*(1 + et^2/2)*Sm^2)/((1 - et^2)^(5/2)*x) + 
   ((-8*gam)/(5*dz) - 8*Sm^2 - (16*bep*Sm^2)/3 + (16*bep*Sm^2)/gam - 
     (8*gam*Sm^2)/3 + (16*bem*Sm*Sp)/gam + 
     ((16*bem*Sm^2)/3 - (16*bem*Sm^2)/gam - (16*bep*Sm*Sp)/gam)*\[Delta] - 
     (16*Sm^2*\[Nu])/3 + et^2*((32*bep)/dz - (48*bep^2)/(dz*gam) - 
       (51*gam)/(5*dz) + 72*Sm^2 - (56*bep*Sm^2)/3 + (96*bem^2*Sm^2)/gam^2 + 
       (96*bep^2*Sm^2)/gam^2 - (16*bep*Sm^2)/gam + 36*gam*Sm^2 + 
       (192*bem*bep*Sm*Sp)/gam^2 - (16*bem*Sm*Sp)/gam + 
       ((56*bem*Sm^2)/3 - (32*bem*Sm^2)/gam - (32*bep*Sm*Sp)/gam)*\[Delta] - 
       (124*Sm^2*\[Nu])/3) + et^4*((8*bep)/dz - (12*bep^2)/(dz*gam) - 
       (39*gam)/(20*dz) + 13*Sm^2 + (24*bem^2*Sm^2)/gam^2 + 
       (24*bep^2*Sm^2)/gam^2 - (10*bep*Sm^2)/gam + (14*gam*Sm^2)/3 + 
       (48*bem*bep*Sm*Sp)/gam^2 - (10*bem*Sm*Sp)/gam + 
       ((-2*bem*Sm^2)/gam - (2*bep*Sm*Sp)/gam)*\[Delta] - (25*Sm^2*\[Nu])/3))/
    (1 - et^2)^(7/2) + x*(((5*gam^2)/(24*dz) + (5*gam^3)/(48*dz) + 50*Sm^2 + 
       (305*gam*Sm^2)/6 + (155*gam^2*Sm^2)/12 - (35*dz*Sm^4)/6 - 
       (35*dz*gam*Sm^4)/12 - (5*dz*Sp^4)/6 - (5*dz*gam*Sp^4)/12 + 
       ((-5*gam*Sm*Sp)/3 - (5*gam^2*Sm*Sp)/6 - (10*dz*Sm^3*Sp)/3 - 
         (5*dz*gam*Sm^3*Sp)/3 - (10*dz*Sm*Sp^3)/3 - (5*dz*gam*Sm*Sp^3)/3)*
        \[Delta] + (-20*Sm^2 + (20*bep*Sm^2)/3 - (40*gam*Sm^2)/3 - 
         (20*bem*Sm^2*\[Delta])/3)*\[Nu] + et^2*((31*gam^2)/(48*dz) + 
         (31*gam^3)/(96*dz) + 155*Sm^2 + (1891*gam*Sm^2)/12 + 
         (961*gam^2*Sm^2)/24 - (217*dz*Sm^4)/12 - (217*dz*gam*Sm^4)/24 - 
         (31*dz*Sp^4)/12 - (31*dz*gam*Sp^4)/24 + 
         ((-31*gam*Sm*Sp)/6 - (31*gam^2*Sm*Sp)/12 - (31*dz*Sm^3*Sp)/3 - 
           (31*dz*gam*Sm^3*Sp)/6 - (31*dz*Sm*Sp^3)/3 - (31*dz*gam*Sm*Sp^3)/6)*
          \[Delta] + (-62*Sm^2 + (62*bep*Sm^2)/3 - (124*gam*Sm^2)/3 - 
           (62*bem*Sm^2*\[Delta])/3)*\[Nu]) + 
       et^4*(gam^2/(12*dz) + gam^3/(24*dz) + 20*Sm^2 + (61*gam*Sm^2)/3 + 
         (31*gam^2*Sm^2)/6 - (7*dz*Sm^4)/3 - (7*dz*gam*Sm^4)/6 - 
         (dz*Sp^4)/3 - (dz*gam*Sp^4)/6 + ((-2*gam*Sm*Sp)/3 - 
           (gam^2*Sm*Sp)/3 - (4*dz*Sm^3*Sp)/3 - (2*dz*gam*Sm^3*Sp)/3 - 
           (4*dz*Sm*Sp^3)/3 - (2*dz*gam*Sm*Sp^3)/3)*\[Delta] + 
         (-8*Sm^2 + (8*bep*Sm^2)/3 - (16*gam*Sm^2)/3 - (8*bem*Sm^2*\[Delta])/
            3)*\[Nu]))/(1 - et^2)^4 + 
     ((-32*bep)/(5*dz) - (8*bem^2)/(dz*gam) - (8*bep^2)/(dz*gam) + 
       (97*gam)/(14*dz) + (64*bep*gam)/(15*dz) + (211*gam^2)/(120*dz) - 
       (3*gam^3)/(16*dz) - 68*Sm^2 - (16*bem^2*Sm^2)/3 - 8*bep*Sm^2 - 
       (16*bep^2*Sm^2)/3 - (16*chip*Sm^2)/3 + (32*bem^2*Sm^2)/gam^2 + 
       (32*bep^2*Sm^2)/gam^2 - (32*bem^2*Sm^2)/(3*gam) - (16*bep*Sm^2)/gam - 
       (32*bep^2*Sm^2)/(3*gam) + (16*chip*Sm^2)/gam - (325*gam*Sm^2)/6 - 
       (45*gam^2*Sm^2)/4 + (21*dz*Sm^4)/2 + (21*dz*gam*Sm^4)/4 - 
       (16*bem*Sm*Sp)/3 + (64*bem*bep*Sm*Sp)/gam^2 - (16*bem*Sm*Sp)/gam - 
       (64*bem*bep*Sm*Sp)/(3*gam) + (16*chim*Sm*Sp)/gam + (3*dz*Sp^4)/2 + 
       (3*dz*gam*Sp^4)/4 + ((32*bem)/(5*dz) + (16*bem*bep)/(dz*gam) - 
         (64*bem*gam)/(15*dz) + 8*bem*Sm^2 + (32*bem*bep*Sm^2)/3 + 
         (16*chim*Sm^2)/3 - (64*bem*bep*Sm^2)/gam^2 + (16*bem*Sm^2)/gam + 
         (64*bem*bep*Sm^2)/(3*gam) - (16*chim*Sm^2)/gam + 22*Sm*Sp + 
         (16*bep*Sm*Sp)/3 - (32*bem^2*Sm*Sp)/gam^2 - (32*bep^2*Sm*Sp)/gam^2 + 
         (32*bem^2*Sm*Sp)/(3*gam) + (16*bep*Sm*Sp)/gam + 
         (32*bep^2*Sm*Sp)/(3*gam) - (16*chip*Sm*Sp)/gam + 15*gam*Sm*Sp + 
         (3*gam^2*Sm*Sp)/2 + 6*dz*Sm^3*Sp + 3*dz*gam*Sm^3*Sp + 6*dz*Sm*Sp^3 + 
         3*dz*gam*Sm*Sp^3)*\[Delta] + ((32*bep^2)/(dz*gam) + 
         (14*gam)/(3*dz) + gam^2/(3*dz) + gam^3/(6*dz) + (142*Sm^2)/3 + 
         (64*bem^2*Sm^2)/3 + (140*bep*Sm^2)/3 + (32*chip*Sm^2)/3 - 
         (192*bem^2*Sm^2)/gam^2 + (64*bep^2*Sm^2)/gam^2 + 
         (320*bem^2*Sm^2)/(3*gam) - (224*bep*Sm^2)/(3*gam) - 
         (64*bep^2*Sm^2)/gam - (32*chip*Sm^2)/gam + (28*gam*Sm^2)/3 - 
         (2*gam^2*Sm^2)/3 - (28*dz*Sm^4)/3 - (14*dz*gam*Sm^4)/3 - 
         (128*bem*bep*Sm*Sp)/gam^2 - (224*bem*Sm*Sp)/(3*gam) + 
         (128*bem*bep*Sm*Sp)/(3*gam) - (32*chim*Sm*Sp)/gam - (4*dz*Sp^4)/3 - 
         (2*dz*gam*Sp^4)/3 + ((-44*bem*Sm^2)/3 + (80*bem*Sm^2)/(3*gam) + 
           (80*bep*Sm*Sp)/(3*gam))*\[Delta])*\[Nu] + (8*Sm^2*\[Nu]^2)/3 + 
       et^6*((137*bep)/(10*dz) - (8*bep^2)/dz - (9*bem^2)/(2*dz*gam) - 
         (57*bep^2)/(2*dz*gam) - (771*gam)/(224*dz) + (10*bep*gam)/(3*dz) - 
         (19*gam^2)/(20*dz) + (231*Sm^2)/8 - (8*bep*Sm^2)/3 + 
         (66*bem^2*Sm^2)/gam^2 + (66*bep^2*Sm^2)/gam^2 + 
         (16*bem^2*Sm^2)/gam - (19*bep*Sm^2)/gam + (16*bep^2*Sm^2)/gam + 
         (67*gam*Sm^2)/3 + (14*gam^2*Sm^2)/3 - (8*bem*Sm*Sp)/3 + 
         (132*bem*bep*Sm*Sp)/gam^2 - (19*bem*Sm*Sp)/gam + 
         (32*bem*bep*Sm*Sp)/gam + ((-3*bem)/(10*dz) + (3*bem*bep)/(dz*gam) + 
           (2*bem*Sm^2)/3 - (12*bem*bep*Sm^2)/gam^2 + (bem*Sm^2)/gam - 
           (21*Sm*Sp)/8 + (2*bep*Sm*Sp)/3 - (6*bem^2*Sm*Sp)/gam^2 - 
           (6*bep^2*Sm*Sp)/gam^2 + (bep*Sm*Sp)/gam - (5*gam*Sm*Sp)/4)*
          \[Delta] + ((-92*bep)/(3*dz) + (46*bep^2)/(dz*gam) + 
           (299*gam)/(40*dz) - (455*Sm^2)/12 - (92*bem^2*Sm^2)/gam^2 - 
           (92*bep^2*Sm^2)/gam^2 + (115*bep*Sm^2)/(3*gam) - (37*gam*Sm^2)/3 - 
           (184*bem*bep*Sm*Sp)/gam^2 + (115*bem*Sm*Sp)/(3*gam) + 
           ((23*bem*Sm^2)/(3*gam) + (23*bep*Sm*Sp)/(3*gam))*\[Delta])*\[Nu] + 
         (75*Sm^2*\[Nu]^2)/4) + et^2*((4*bep)/dz - (64*bep^2)/(3*dz) + 
         (32*chip)/dz + (384*bem^2*bep)/(dz*gam^2) - (384*bep^3)/(dz*gam^2) - 
         (204*bem^2)/(dz*gam) + (164*bep^2)/(dz*gam) - (160*bep^3)/(dz*gam) - 
         (96*bep*chip)/(dz*gam) - (5641*gam)/(140*dz) + 
         (1394*bep*gam)/(15*dz) - (3803*gam^2)/(120*dz) - (5*gam^3)/(16*dz) - 
         29*Sm^2 - 16*bem^2*Sm^2 - 96*bep*Sm^2 - 16*bep^2*Sm^2 - 
         (160*chip*Sm^2)/3 - (768*bem^2*bep*Sm^2)/gam^3 + 
         (768*bep^3*Sm^2)/gam^3 + (272*bem^2*Sm^2)/gam^2 + 
         (320*bem^2*bep*Sm^2)/gam^2 - (112*bep^2*Sm^2)/gam^2 + 
         (320*bep^3*Sm^2)/gam^2 + (192*bem*chim*Sm^2)/gam^2 + 
         (192*bep*chip*Sm^2)/gam^2 - (256*bem^2*Sm^2)/(3*gam) + 
         (264*bep*Sm^2)/gam - (160*bep^2*Sm^2)/(3*gam) + (16*chip*Sm^2)/gam + 
         (183*gam*Sm^2)/2 - (392*bep*gam*Sm^2)/3 + (631*gam^2*Sm^2)/12 + 
         (35*dz*Sm^4)/2 + (35*dz*gam*Sm^4)/4 + 128*bem*Sm*Sp - 
         (768*bem^3*Sm*Sp)/gam^3 + (768*bem*bep^2*Sm*Sp)/gam^3 + 
         (160*bem*bep*Sm*Sp)/gam^2 + (640*bem*bep^2*Sm*Sp)/gam^2 + 
         (192*bep*chim*Sm*Sp)/gam^2 + (192*bem*chip*Sm*Sp)/gam^2 + 
         (264*bem*Sm*Sp)/gam - (416*bem*bep*Sm*Sp)/(3*gam) + 
         (16*chim*Sm*Sp)/gam + (5*dz*Sp^4)/2 + (5*dz*gam*Sp^4)/4 + 
         ((92*bem)/(5*dz) - (32*bem*bep)/(3*dz) - (32*chim)/dz + 
           (136*bem*bep)/(dz*gam) + (160*bem*bep^2)/(dz*gam) + 
           (96*bep*chim)/(dz*gam) - (198*bem*gam)/(5*dz) - 32*bem*Sm^2 + 
           32*bem*bep*Sm^2 + (160*chim*Sm^2)/3 - (768*bem^3*Sm^2)/gam^3 + 
           (768*bem*bep^2*Sm^2)/gam^3 - (320*bem^3*Sm^2)/gam^2 - 
           (544*bem*bep*Sm^2)/gam^2 - (320*bem*bep^2*Sm^2)/gam^2 - 
           (192*bep*chim*Sm^2)/gam^2 - (192*bem*chip*Sm^2)/gam^2 - 
           (360*bem*Sm^2)/gam + (800*bem*bep*Sm^2)/(3*gam) - 
           (16*chim*Sm^2)/gam + (392*bem*gam*Sm^2)/3 + 73*Sm*Sp - 
           256*bep*Sm*Sp - (768*bem^2*bep*Sm*Sp)/gam^3 + (768*bep^3*Sm*Sp)/
            gam^3 - (80*bem^2*Sm*Sp)/gam^2 - (640*bem^2*bep*Sm*Sp)/gam^2 - 
           (464*bep^2*Sm*Sp)/gam^2 - (192*bem*chim*Sm*Sp)/gam^2 - 
           (192*bep*chip*Sm*Sp)/gam^2 + (352*bem^2*Sm*Sp)/(3*gam) - 
           (360*bep*Sm*Sp)/gam + (448*bep^2*Sm*Sp)/(3*gam) - 
           (16*chip*Sm*Sp)/gam + 55*gam*Sm*Sp + (5*gam^2*Sm*Sp)/2 + 
           10*dz*Sm^3*Sp + 5*dz*gam*Sm^3*Sp + 10*dz*Sm*Sp^3 + 
           5*dz*gam*Sm*Sp^3)*\[Delta] + ((-448*bep)/(3*dz) + 
           (352*bep^2)/(dz*gam) + (1094*gam)/(15*dz) + (10*gam^2)/(3*dz) + 
           (5*gam^3)/(3*dz) - (473*Sm^2)/3 + 64*bem^2*Sm^2 + 
           (1228*bep*Sm^2)/3 + (320*chip*Sm^2)/3 - (1216*bem^2*Sm^2)/gam^2 - 
           (192*bep^2*Sm^2)/gam^2 + (3136*bem^2*Sm^2)/(3*gam) - 
           (872*bep*Sm^2)/(3*gam) - (640*bep^2*Sm^2)/gam - 
           (128*chip*Sm^2)/gam - 172*gam*Sm^2 - (20*gam^2*Sm^2)/3 - 
           (280*dz*Sm^4)/3 - (140*dz*gam*Sm^4)/3 - (1408*bem*bep*Sm*Sp)/
            gam^2 - (872*bem*Sm*Sp)/(3*gam) + (1216*bem*bep*Sm*Sp)/(3*gam) - 
           (128*chim*Sm*Sp)/gam - (40*dz*Sp^4)/3 - (20*dz*gam*Sp^4)/3 + 
           ((-484*bem*Sm^2)/3 + (968*bem*Sm^2)/(3*gam) + (968*bep*Sm*Sp)/
              (3*gam))*\[Delta])*\[Nu] + (364*Sm^2*\[Nu]^2)/3) + 
       et^4*((1286*bep)/(5*dz) - (832*bep^2)/(3*dz) + (24*chip)/dz + 
         (288*bem^2*bep)/(dz*gam^2) - (288*bep^3)/(dz*gam^2) - 
         (165*bem^2)/(dz*gam) - (273*bep^2)/(dz*gam) - (40*bep^3)/(dz*gam) - 
         (72*bep*chip)/(dz*gam) - (7269*gam)/(80*dz) + 
         (5921*bep*gam)/(30*dz) - (9835*gam^2)/(192*dz) - 
         (43*gam^3)/(384*dz) + 489*Sm^2 + 6*bem^2*Sm^2 - 337*bep*Sm^2 + 
         6*bep^2*Sm^2 - 6*chip*Sm^2 - (576*bem^2*bep*Sm^2)/gam^3 + 
         (576*bep^3*Sm^2)/gam^3 + (1020*bem^2*Sm^2)/gam^2 + 
         (80*bem^2*bep*Sm^2)/gam^2 + (732*bep^2*Sm^2)/gam^2 + 
         (80*bep^3*Sm^2)/gam^2 + (144*bem*chim*Sm^2)/gam^2 + 
         (144*bep*chip*Sm^2)/gam^2 + (1196*bem^2*Sm^2)/(3*gam) - 
         (206*bep*Sm^2)/gam + (1508*bep^2*Sm^2)/(3*gam) - 
         (18*chip*Sm^2)/gam + (7835*gam*Sm^2)/16 - (250*bep*gam*Sm^2)/3 + 
         (3801*gam^2*Sm^2)/32 + (301*dz*Sm^4)/48 + (301*dz*gam*Sm^4)/96 - 
         (370*bem*Sm*Sp)/3 - (576*bem^3*Sm*Sp)/gam^3 + (576*bem*bep^2*Sm*Sp)/
          gam^3 + (1752*bem*bep*Sm*Sp)/gam^2 + (160*bem*bep^2*Sm*Sp)/gam^2 + 
         (144*bep*chim*Sm*Sp)/gam^2 + (144*bem*chip*Sm*Sp)/gam^2 - 
         (206*bem*Sm*Sp)/gam + (2704*bem*bep*Sm*Sp)/(3*gam) - 
         (18*chim*Sm*Sp)/gam + (43*dz*Sp^4)/48 + (43*dz*gam*Sp^4)/96 + 
         ((136*bem*bep)/(3*dz) - (24*chim)/dz + (90*bem*bep)/(dz*gam) + 
           (40*bem*bep^2)/(dz*gam) + (72*bep*chim)/(dz*gam) - 
           (307*bem*gam)/(10*dz) + 69*bem*Sm^2 - 12*bem*bep*Sm^2 + 
           6*chim*Sm^2 - (576*bem^3*Sm^2)/gam^3 + (576*bem*bep^2*Sm^2)/
            gam^3 - (80*bem^3*Sm^2)/gam^2 - (360*bem*bep*Sm^2)/gam^2 - 
           (80*bem*bep^2*Sm^2)/gam^2 - (144*bep*chim*Sm^2)/gam^2 - 
           (144*bem*chip*Sm^2)/gam^2 - (214*bem*Sm^2)/gam + 
           (80*bem*bep*Sm^2)/(3*gam) + (18*chim*Sm^2)/gam + 
           (250*bem*gam*Sm^2)/3 - (9*Sm*Sp)/4 - (434*bep*Sm*Sp)/3 - 
           (576*bem^2*bep*Sm*Sp)/gam^3 + (576*bep^3*Sm*Sp)/gam^3 - 
           (36*bem^2*Sm*Sp)/gam^2 - (160*bem^2*bep*Sm*Sp)/gam^2 - 
           (324*bep^2*Sm*Sp)/gam^2 - (144*bem*chim*Sm*Sp)/gam^2 - 
           (144*bep*chip*Sm*Sp)/gam^2 - (116*bem^2*Sm*Sp)/(3*gam) - 
           (214*bep*Sm*Sp)/gam + (196*bep^2*Sm*Sp)/(3*gam) + 
           (18*chip*Sm*Sp)/gam + (223*gam*Sm*Sp)/24 + (43*gam^2*Sm*Sp)/48 + 
           (43*dz*Sm^3*Sp)/12 + (43*dz*gam*Sm^3*Sp)/24 + (43*dz*Sm*Sp^3)/12 + 
           (43*dz*gam*Sm*Sp^3)/24)*\[Delta] + 
         ((-296*bep)/dz + (480*bep^2)/(dz*gam) + (454*gam)/(5*dz) + 
           (3*gam^2)/(8*dz) + (3*gam^3)/(16*dz) - (1101*Sm^2)/2 - 
           24*bem^2*Sm^2 + (973*bep*Sm^2)/6 + 12*chip*Sm^2 - 
           (1104*bem^2*Sm^2)/gam^2 - (816*bep^2*Sm^2)/gam^2 + 
           (568*bem^2*Sm^2)/(3*gam) + (152*bep*Sm^2)/gam - 
           (72*bep^2*Sm^2)/gam - (36*chip*Sm^2)/gam - (1607*gam*Sm^2)/6 - 
           (3*gam^2*Sm^2)/4 - (21*dz*Sm^4)/2 - (21*dz*gam*Sm^4)/4 - 
           (1920*bem*bep*Sm*Sp)/gam^2 + (152*bem*Sm*Sp)/gam + 
           (352*bem*bep*Sm*Sp)/(3*gam) - (36*chim*Sm*Sp)/gam - 
           (3*dz*Sp^4)/2 - (3*dz*gam*Sp^4)/4 + ((-793*bem*Sm^2)/6 + 
             (238*bem*Sm^2)/gam + (238*bep*Sm*Sp)/gam)*\[Delta])*\[Nu] + 
         (397*Sm^2*\[Nu]^2)/2))/(1 - et^2)^(9/2))))/(3*al*Gt)


Gs$inst$averaged$flux = (c^2*dz*mtot*x^(7/2)*\[Nu]^2*((4*Sm^2)/((1 - et^2)*x) + 
   ((-8*gam)/(5*dz) - 8*Sm^2 - (16*bep*Sm^2)/3 + (16*bep*Sm^2)/gam - 
     (8*gam*Sm^2)/3 + (16*bem*Sm*Sp)/gam + 
     ((16*bem*Sm^2)/3 - (16*bem*Sm^2)/gam - (16*bep*Sm*Sp)/gam)*\[Delta] - 
     (16*Sm^2*\[Nu])/3 + et^2*((-7*gam)/(5*dz) + 26*Sm^2 - 4*bep*Sm^2 + 
       (8*bep*Sm^2)/gam + (40*gam*Sm^2)/3 + (8*bem*Sm*Sp)/gam + 
       (4*bem*Sm^2 - (8*bem*Sm^2)/gam - (8*bep*Sm*Sp)/gam)*\[Delta] - 
       (44*Sm^2*\[Nu])/3))/(1 - et^2)^2 + 
   x*((gam^2/(12*dz) + gam^3/(24*dz) + 20*Sm^2 + (61*gam*Sm^2)/3 + 
       (31*gam^2*Sm^2)/6 - (7*dz*Sm^4)/3 - (7*dz*gam*Sm^4)/6 - (dz*Sp^4)/3 - 
       (dz*gam*Sp^4)/6 + ((-2*gam*Sm*Sp)/3 - (gam^2*Sm*Sp)/3 - 
         (4*dz*Sm^3*Sp)/3 - (2*dz*gam*Sm^3*Sp)/3 - (4*dz*Sm*Sp^3)/3 - 
         (2*dz*gam*Sm*Sp^3)/3)*\[Delta] + (-8*Sm^2 + (8*bep*Sm^2)/3 - 
         (16*gam*Sm^2)/3 - (8*bem*Sm^2*\[Delta])/3)*\[Nu] + 
       et^2*(gam^2/(12*dz) + gam^3/(24*dz) + 20*Sm^2 + (61*gam*Sm^2)/3 + 
         (31*gam^2*Sm^2)/6 - (7*dz*Sm^4)/3 - (7*dz*gam*Sm^4)/6 - 
         (dz*Sp^4)/3 - (dz*gam*Sp^4)/6 + ((-2*gam*Sm*Sp)/3 - 
           (gam^2*Sm*Sp)/3 - (4*dz*Sm^3*Sp)/3 - (2*dz*gam*Sm^3*Sp)/3 - 
           (4*dz*Sm*Sp^3)/3 - (2*dz*gam*Sm*Sp^3)/3)*\[Delta] + 
         (-8*Sm^2 + (8*bep*Sm^2)/3 - (16*gam*Sm^2)/3 - (8*bem*Sm^2*\[Delta])/
            3)*\[Nu]) + et^4*(-1/6*gam^2/dz - gam^3/(12*dz) - 40*Sm^2 - 
         (122*gam*Sm^2)/3 - (31*gam^2*Sm^2)/3 + (14*dz*Sm^4)/3 + 
         (7*dz*gam*Sm^4)/3 + (2*dz*Sp^4)/3 + (dz*gam*Sp^4)/3 + 
         ((4*gam*Sm*Sp)/3 + (2*gam^2*Sm*Sp)/3 + (8*dz*Sm^3*Sp)/3 + 
           (4*dz*gam*Sm^3*Sp)/3 + (8*dz*Sm*Sp^3)/3 + (4*dz*gam*Sm*Sp^3)/3)*
          \[Delta] + (16*Sm^2 - (16*bep*Sm^2)/3 + (32*gam*Sm^2)/3 + 
           (16*bem*Sm^2*\[Delta])/3)*\[Nu]))/(1 - et^2)^(7/2) + 
     ((-32*bep)/(5*dz) - (8*bem^2)/(dz*gam) - (8*bep^2)/(dz*gam) + 
       (97*gam)/(14*dz) + (64*bep*gam)/(15*dz) + (113*gam^2)/(60*dz) - 
       gam^3/(8*dz) - 38*Sm^2 - (16*bem^2*Sm^2)/3 - 8*bep*Sm^2 - 
       (16*bep^2*Sm^2)/3 - (16*chip*Sm^2)/3 + (32*bem^2*Sm^2)/gam^2 + 
       (32*bep^2*Sm^2)/gam^2 - (32*bem^2*Sm^2)/(3*gam) - (16*bep*Sm^2)/gam - 
       (32*bep^2*Sm^2)/(3*gam) + (16*chip*Sm^2)/gam - (71*gam*Sm^2)/3 - 
       (7*gam^2*Sm^2)/2 + 7*dz*Sm^4 + (7*dz*gam*Sm^4)/2 - (16*bem*Sm*Sp)/3 + 
       (64*bem*bep*Sm*Sp)/gam^2 - (16*bem*Sm*Sp)/gam - 
       (64*bem*bep*Sm*Sp)/(3*gam) + (16*chim*Sm*Sp)/gam + dz*Sp^4 + 
       (dz*gam*Sp^4)/2 + ((32*bem)/(5*dz) + (16*bem*bep)/(dz*gam) - 
         (64*bem*gam)/(15*dz) + 8*bem*Sm^2 + (32*bem*bep*Sm^2)/3 + 
         (16*chim*Sm^2)/3 - (64*bem*bep*Sm^2)/gam^2 + (16*bem*Sm^2)/gam + 
         (64*bem*bep*Sm^2)/(3*gam) - (16*chim*Sm^2)/gam + 22*Sm*Sp + 
         (16*bep*Sm*Sp)/3 - (32*bem^2*Sm*Sp)/gam^2 - (32*bep^2*Sm*Sp)/gam^2 + 
         (32*bem^2*Sm*Sp)/(3*gam) + (16*bep*Sm*Sp)/gam + 
         (32*bep^2*Sm*Sp)/(3*gam) - (16*chip*Sm*Sp)/gam + 14*gam*Sm*Sp + 
         gam^2*Sm*Sp + 4*dz*Sm^3*Sp + 2*dz*gam*Sm^3*Sp + 4*dz*Sm*Sp^3 + 
         2*dz*gam*Sm*Sp^3)*\[Delta] + ((32*bep^2)/(dz*gam) + 
         (14*gam)/(3*dz) + gam^2/(3*dz) + gam^3/(6*dz) + (106*Sm^2)/3 + 
         (64*bem^2*Sm^2)/3 + (152*bep*Sm^2)/3 + (32*chip*Sm^2)/3 - 
         (192*bem^2*Sm^2)/gam^2 + (64*bep^2*Sm^2)/gam^2 + 
         (320*bem^2*Sm^2)/(3*gam) - (224*bep*Sm^2)/(3*gam) - 
         (64*bep^2*Sm^2)/gam - (32*chip*Sm^2)/gam + (4*gam*Sm^2)/3 - 
         (2*gam^2*Sm^2)/3 - (28*dz*Sm^4)/3 - (14*dz*gam*Sm^4)/3 - 
         (128*bem*bep*Sm*Sp)/gam^2 - (224*bem*Sm*Sp)/(3*gam) + 
         (128*bem*bep*Sm*Sp)/(3*gam) - (32*chim*Sm*Sp)/gam - (4*dz*Sp^4)/3 - 
         (2*dz*gam*Sp^4)/3 + ((-56*bem*Sm^2)/3 + (80*bem*Sm^2)/(3*gam) + 
           (80*bep*Sm*Sp)/(3*gam))*\[Delta])*\[Nu] + (8*Sm^2*\[Nu]^2)/3 + 
       et^4*(bep/(5*dz) - (3*bem^2)/(dz*gam) - (3*bep^2)/(dz*gam) - 
         (533*gam)/(112*dz) + (2*bep*gam)/(5*dz) - (521*gam^2)/(240*dz) + 
         gam^3/(32*dz) + (181*Sm^2)/4 + (4*bep*Sm^2)/3 + 
         (12*bem^2*Sm^2)/gam^2 + (12*bep^2*Sm^2)/gam^2 + (20*bep*Sm^2)/gam + 
         (467*gam*Sm^2)/12 - (8*bep*gam*Sm^2)/3 + (63*gam^2*Sm^2)/8 - 
         (7*dz*Sm^4)/4 - (7*dz*gam*Sm^4)/8 + (28*bem*Sm*Sp)/3 + 
         (24*bem*bep*Sm*Sp)/gam^2 + (20*bem*Sm*Sp)/gam - (dz*Sp^4)/4 - 
         (dz*gam*Sp^4)/8 + (-1/5*bem/dz + (6*bem*bep)/(dz*gam) - 
           (2*bem*gam)/(5*dz) - (4*bem*Sm^2)/3 - (24*bem*bep*Sm^2)/gam^2 - 
           (20*bem*Sm^2)/gam + (8*bem*gam*Sm^2)/3 + (Sm*Sp)/4 - 
           (28*bep*Sm*Sp)/3 - (12*bem^2*Sm*Sp)/gam^2 - (12*bep^2*Sm*Sp)/
            gam^2 - (20*bep*Sm*Sp)/gam - (gam^2*Sm*Sp)/4 - dz*Sm^3*Sp - 
           (dz*gam*Sm^3*Sp)/2 - dz*Sm*Sp^3 - (dz*gam*Sm*Sp^3)/2)*\[Delta] + 
         ((-8*bep)/dz + (12*bep^2)/(dz*gam) + (71*gam)/(12*dz) - 
           (395*Sm^2)/6 + (34*bep*Sm^2)/3 - (24*bem^2*Sm^2)/gam^2 - 
           (24*bep^2*Sm^2)/gam^2 - (38*bep*Sm^2)/(3*gam) - (98*gam*Sm^2)/3 - 
           (48*bem*bep*Sm*Sp)/gam^2 - (38*bem*Sm*Sp)/(3*gam) + 
           ((-34*bem*Sm^2)/3 + (74*bem*Sm^2)/(3*gam) + (74*bep*Sm*Sp)/
              (3*gam))*\[Delta])*\[Nu] + (179*Sm^2*\[Nu]^2)/6) + 
       et^2*((-44*bep)/(5*dz) - (24*bem^2)/(dz*gam) - (24*bep^2)/(dz*gam) - 
         (173*gam)/(14*dz) + (28*bep*gam)/(3*dz) - (1013*gam^2)/(120*dz) - 
         gam^3/(48*dz) - 68*Sm^2 - (16*bem^2*Sm^2)/3 + (152*bep*Sm^2)/3 - 
         (16*bep^2*Sm^2)/3 - 16*chip*Sm^2 + (96*bem^2*Sm^2)/gam^2 + 
         (96*bep^2*Sm^2)/gam^2 - (112*bem^2*Sm^2)/(3*gam) + 
         (184*bep*Sm^2)/gam - (112*bep^2*Sm^2)/(3*gam) + (24*chip*Sm^2)/gam - 
         (63*gam*Sm^2)/2 - (104*bep*gam*Sm^2)/3 + (17*gam^2*Sm^2)/12 + 
         (7*dz*Sm^4)/6 + (7*dz*gam*Sm^4)/12 + 104*bem*Sm*Sp + 
         (192*bem*bep*Sm*Sp)/gam^2 + (184*bem*Sm*Sp)/gam - 
         (224*bem*bep*Sm*Sp)/(3*gam) + (24*chim*Sm*Sp)/gam + (dz*Sp^4)/6 + 
         (dz*gam*Sp^4)/12 + ((44*bem)/(5*dz) + (48*bem*bep)/(dz*gam) - 
           (28*bem*gam)/(3*dz) - (152*bem*Sm^2)/3 + (32*bem*bep*Sm^2)/3 + 
           16*chim*Sm^2 - (192*bem*bep*Sm^2)/gam^2 - (184*bem*Sm^2)/gam + 
           (224*bem*bep*Sm^2)/(3*gam) - (24*chim*Sm^2)/gam + 
           (104*bem*gam*Sm^2)/3 + 34*Sm*Sp - 104*bep*Sm*Sp - 
           (96*bem^2*Sm*Sp)/gam^2 - (96*bep^2*Sm*Sp)/gam^2 + 
           (112*bem^2*Sm*Sp)/(3*gam) - (184*bep*Sm*Sp)/gam + 
           (112*bep^2*Sm*Sp)/(3*gam) - (24*chip*Sm*Sp)/gam + 
           (61*gam*Sm*Sp)/3 + (gam^2*Sm*Sp)/6 + (2*dz*Sm^3*Sp)/3 + 
           (dz*gam*Sm^3*Sp)/3 + (2*dz*Sm*Sp^3)/3 + (dz*gam*Sm*Sp^3)/3)*
          \[Delta] + ((-32*bep)/dz + (96*bep^2)/(dz*gam) + (83*gam)/(3*dz) + 
           gam^2/dz + gam^3/(2*dz) - 76*Sm^2 + (64*bem^2*Sm^2)/3 + 
           144*bep*Sm^2 + 32*chip*Sm^2 - (384*bem^2*Sm^2)/gam^2 + 
           (1024*bem^2*Sm^2)/(3*gam) - (536*bep*Sm^2)/(3*gam) - 
           (192*bep^2*Sm^2)/gam - (48*chip*Sm^2)/gam - (212*gam*Sm^2)/3 - 
           2*gam^2*Sm^2 - 28*dz*Sm^4 - 14*dz*gam*Sm^4 - (384*bem*bep*Sm*Sp)/
            gam^2 - (536*bem*Sm*Sp)/(3*gam) + (448*bem*bep*Sm*Sp)/(3*gam) - 
           (48*chim*Sm*Sp)/gam - 4*dz*Sp^4 - 2*dz*gam*Sp^4 + 
           (-68*bem*Sm^2 + (464*bem*Sm^2)/(3*gam) + (464*bep*Sm*Sp)/(3*gam))*
            \[Delta])*\[Nu] + 64*Sm^2*\[Nu]^2))/(1 - et^2)^3)))/3


(* ::Section::Closed:: *)
(*Orbit-averaged tail fluxes (in terms of the enhancement functions)*)


(* ::Text:: *)
(*This section corresponds to Eqs. (6.26) and (6.28).*)


F$tail$averaged$flux = (128*c^5*(1 + gam/2)^2*Pi*x^(13/2)*\[Nu]^2*\[CurlyPhi]2[et])/(5*al*Gt)


G$tail$averaged$flux = (128*c^2*(1 + gam/2)^2*mtot*Pi*x^5*\[Nu]^2*\[CurlyPhi]2$tilde[et])/5


Fs$tail$averaged$flux = (c^5*dz*x^5*\[Nu]^2*(8*(1 + gam/2)*Pi*Sm^2*Sqrt[x]*\[CurlyPhi]s1[et] + 
   4*(1 + gam/2)*Pi*x^(3/2)*
    ((4*(-27*Sm^2 - 10*bep*Sm^2 + (30*bep*Sm^2)/gam - 5*gam*Sm^2 + 
        (30*bem*Sm*Sp)/gam + (10*bem*Sm^2 - (30*bem*Sm^2)/gam + 12*Sm*Sp - 
          (30*bep*Sm*Sp)/gam)*\[Delta])*\[Alpha]s1[et])/15 + 
     (41*Sm^2*\[Nu]*\[Theta]s1[et])/15 + 
     (((192*bep)/dz - (288*bep^2)/(dz*gam) - (32*gam)/dz + 68*Sm^2 + 
        (576*bem^2*Sm^2)/gam^2 + (576*bep^2*Sm^2)/gam^2 - 
        (384*bep*Sm^2)/gam + (1152*bem*bep*Sm*Sp)/gam^2 - 
        (384*bem*Sm*Sp)/gam + ((96*bem*Sm^2)/gam - 32*Sm*Sp + 
          (96*bep*Sm*Sp)/gam)*\[Delta] - 16*Sm^2*\[Nu])*\[CurlyPhi]s0[et])/
      12 + (8*(-(gam/dz) + 4*Sm^2 - 4*Sm*Sp*\[Delta] - 8*Sm^2*\[Nu])*
       \[CurlyPhi]s2[et])/5)))/(3*al*Gt)


Gs$tail$averaged$flux = (c^2*dz*mtot*x^(7/2)*\[Nu]^2*(8*(1 + gam/2)*Pi*Sm^2*Sqrt[x]*
    \[CurlyPhi]s1$tilde[et] + 4*(1 + gam/2)*Pi*x^(3/2)*
    ((4*(-27*Sm^2 - 10*bep*Sm^2 + (30*bep*Sm^2)/gam - 5*gam*Sm^2 + 
        (30*bem*Sm*Sp)/gam + (10*bem*Sm^2 - (30*bem*Sm^2)/gam + 12*Sm*Sp - 
          (30*bep*Sm*Sp)/gam)*\[Delta])*\[Alpha]s1$tilde[et])/15 + 
     (41*Sm^2*\[Nu]*\[Theta]s1$tilde[et])/15 + 
     (8*(-(gam/dz) + 4*Sm^2 - 4*Sm*Sp*\[Delta] - 8*Sm^2*\[Nu])*
       \[CurlyPhi]s2$tilde[et])/5)))/3


(* ::Section::Closed:: *)
(*Small eccentricity expansion of the special function*)


(* ::Text:: *)
(*This section corresponds to Eq. (4.23).*)


\[CapitalTheta]pq[1, -2] = -1/2*et - (23*et^5)/384 - (181*et^7)/4608 - (43093*et^9)/1474560


\[CapitalTheta]pq[1, -1] = -1/2*et^2 - et^4/16 - (59*et^6)/1152 - (203*et^8)/6144 - (58183*et^10)/2457600


\[CapitalTheta]pq[1, 0] = et/2 - et^3/8 + et^5/128 + (41*et^7)/9216 + (2143*et^9)/491520


\[CapitalTheta]pq[1, 1] = (3*et^2)/8 + et^4/32 + (113*et^6)/3072 + (4589*et^8)/184320


\[CapitalTheta]pq[1, 2] = et^3/6 + (35*et^5)/768 + (25*et^7)/768


\[CapitalTheta]pq[2, -2] = -et^2 + et^4/4 - (7*et^6)/72 - (7*et^8)/192


\[CapitalTheta]pq[2, -1] = et/2 - (3*et^3)/4 + et^5/12 - (53*et^7)/1152 - (25*et^9)/1152


\[CapitalTheta]pq[2, 0] = (5*et^2)/8 - (5*et^4)/16 + et^6/24 - (13*et^8)/11520


\[CapitalTheta]pq[2, 1] = (5*et^3)/12 - (13*et^5)/192 + (67*et^7)/1920


\[CapitalTheta]pq[2, 2] = (13*et^4)/64 + et^6/96


\[CapitalTheta]pq[3, -2] = et/2 - (7*et^3)/4 + (101*et^5)/128 - (59*et^7)/256


\[CapitalTheta]pq[3, -1] = (7*et^2)/8 - (39*et^4)/32 + (367*et^6)/1024 - (1867*et^8)/20480


\[CapitalTheta]pq[3, 0] = (19*et^3)/24 - (151*et^5)/256 + (741*et^7)/5120


\[CapitalTheta]pq[3, 1] = et^4/2 - (53*et^6)/256


\[CapitalTheta]pq[3, 2] = (323*et^5)/1280


\[CapitalTheta]pq[4, -2] = (9*et^2)/8 - (47*et^4)/16 + (691*et^6)/384


\[CapitalTheta]pq[4, -1] = (31*et^3)/24 - (47*et^5)/24 + (1687*et^7)/1920


\[CapitalTheta]pq[4, 0] = (65*et^4)/64 - (193*et^6)/192


\[CapitalTheta]pq[4, 1] = (149*et^5)/240


\[CapitalTheta]pq[5, -2] = (23*et^3)/12 - (3661*et^5)/768


\[CapitalTheta]pq[5, -1] = (29*et^4)/16 - (2365*et^6)/768


\[CapitalTheta]pq[5, 0] = (1683*et^5)/1280


\[CapitalTheta]pq[6, -2] = (189*et^4)/64


\[CapitalTheta]pq[6, -1] = (797*et^5)/320


(* ::Section::Closed:: *)
(*Small eccentricity expansion of the enhancement functions*)


(* ::Text:: *)
(*This section corresponds to Eqs. (3.6), (6.24), (C1) and (C2).*)


A = 1 + (10*bep)/27 - (10*bep)/(9*gam) + (5*gam)/27 - (10*bem*Sp)/(9*gam*Sm) + 
 ((-10*bem)/27 + (10*bem)/(9*gam) - (4*Sp)/(9*Sm) + (10*bep*Sp)/(9*gam*Sm))*
  \[Delta]


B = 3 - bep + 2*gam + bem*\[Delta]


C$2 = 5611/324 + (350*bem^2)/729 - (685*bep)/486 + (350*bep^2)/729 + 
 (2900*bem^2)/(81*gam^2) + (2900*bep^2)/(81*gam^2) - (200*bem^2)/(27*gam) - 
 (7615*bep)/(162*gam) - (200*bep^2)/(27*gam) + (2285*gam)/324 + 
 (1375*bep*gam)/729 + (200*gam^2)/243 + (1235*bep)/(162*dz*Sm^2) - 
 (725*bem^2)/(81*dz*gam*Sm^2) - (725*bep^2)/(81*dz*gam*Sm^2) - 
 (131*gam)/(81*dz*Sm^2) - (1130*bem*Sp)/(243*Sm) + 
 (5800*bem*bep*Sp)/(81*gam^2*Sm) - (7615*bem*Sp)/(162*gam*Sm) - 
 (400*bem*bep*Sp)/(27*gam*Sm) + ((685*bem)/486 - (700*bem*bep)/729 - 
   (5800*bem*bep)/(81*gam^2) + (7615*bem)/(162*gam) + 
   (400*bem*bep)/(27*gam) - (1375*bem*gam)/729 - (1235*bem)/(162*dz*Sm^2) + 
   (1450*bem*bep)/(81*dz*gam*Sm^2) - (731*Sp)/(54*Sm) + 
   (1130*bep*Sp)/(243*Sm) - (2900*bem^2*Sp)/(81*gam^2*Sm) - 
   (2900*bep^2*Sp)/(81*gam^2*Sm) + (200*bem^2*Sp)/(27*gam*Sm) + 
   (7615*bep*Sp)/(162*gam*Sm) + (200*bep^2*Sp)/(27*gam*Sm) - 
   (1615*gam*Sp)/(486*Sm))*\[Delta] + 
 (-1048/81 - (1400*bem^2)/729 - (5800*bem^2)/(81*gam^2) - 
   (5800*bep^2)/(81*gam^2) + (800*bem^2)/(27*gam) + (4940*bep)/(81*gam) - 
   (2470*bep)/(81*dz*Sm^2) + (2900*bep^2)/(81*dz*gam*Sm^2) + 
   (524*gam)/(81*dz*Sm^2) - (1060*bem*Sp)/(81*Sm) - 
   (11600*bem*bep*Sp)/(81*gam^2*Sm) + (4940*bem*Sp)/(81*gam*Sm) + 
   (800*bem*bep*Sp)/(27*gam*Sm))*\[Nu]


C$4 = 89797/1296 + (5975*bem^2)/2916 - (4925*bep)/972 + (5975*bep^2)/2916 + 
 (56875*bem^2)/(324*gam^2) + (56875*bep^2)/(324*gam^2) - 
 (68825*bem^2)/(1944*gam) - (277255*bep)/(1296*gam) - 
 (68825*bep^2)/(1944*gam) + (184855*gam)/7776 + (24125*bep*gam)/3888 + 
 (60425*gam^2)/23328 + (16465*bep)/(432*dz*Sm^2) - 
 (56875*bem^2)/(1296*dz*gam*Sm^2) - (56875*bep^2)/(1296*dz*gam*Sm^2) - 
 (5329*gam)/(648*dz*Sm^2) - (3025*bem*Sp)/(216*Sm) + 
 (56875*bem*bep*Sp)/(162*gam^2*Sm) - (277255*bem*Sp)/(1296*gam*Sm) - 
 (68825*bem*bep*Sp)/(972*gam*Sm) + 
 ((4925*bem)/972 - (5975*bem*bep)/1458 - (56875*bem*bep)/(162*gam^2) + 
   (277255*bem)/(1296*gam) + (68825*bem*bep)/(972*gam) - 
   (24125*bem*gam)/3888 - (16465*bem)/(432*dz*Sm^2) + 
   (56875*bem*bep)/(648*dz*gam*Sm^2) - (78397*Sp)/(1296*Sm) + 
   (3025*bep*Sp)/(216*Sm) - (56875*bem^2*Sp)/(324*gam^2*Sm) - 
   (56875*bep^2*Sp)/(324*gam^2*Sm) + (68825*bem^2*Sp)/(1944*gam*Sm) + 
   (277255*bep*Sp)/(1296*gam*Sm) + (68825*bep^2*Sp)/(1944*gam*Sm) - 
   (50815*gam*Sp)/(3888*Sm))*\[Delta] + 
 (-5329/81 - (5975*bem^2)/729 - (56875*bem^2)/(162*gam^2) - 
   (56875*bep^2)/(162*gam^2) + (68825*bem^2)/(486*gam) + 
   (16465*bep)/(54*gam) - (16465*bep)/(108*dz*Sm^2) + 
   (56875*bep^2)/(324*dz*gam*Sm^2) + (5329*gam)/(162*dz*Sm^2) - 
   (10475*bem*Sp)/(162*Sm) - (56875*bem*bep*Sp)/(81*gam^2*Sm) + 
   (16465*bem*Sp)/(54*gam*Sm) + (68825*bem*bep*Sp)/(486*gam*Sm))*\[Nu]


C$6 = 16954805/93312 + (757075*bem^2)/104976 - (787255*bep)/139968 + 
 (757075*bep^2)/104976 + (3181825*bem^2)/(5832*gam^2) + 
 (3181825*bep^2)/(5832*gam^2) - (984725*bem^2)/(8748*gam) - 
 (29334965*bep)/(46656*gam) - (984725*bep^2)/(8748*gam) + 
 (1521485*gam)/31104 + (2693225*bep*gam)/209952 + (968075*gam^2)/209952 + 
 (5578585*bep)/(46656*dz*Sm^2) - (3181825*bem^2)/(23328*dz*gam*Sm^2) - 
 (3181825*bep^2)/(23328*dz*gam*Sm^2) - (606625*gam)/(23328*dz*Sm^2) - 
 (739595*bem*Sp)/(34992*Sm) + (3181825*bem*bep*Sp)/(2916*gam^2*Sm) - 
 (29334965*bem*Sp)/(46656*gam*Sm) - (984725*bem*bep*Sp)/(4374*gam*Sm) + 
 ((787255*bem)/139968 - (757075*bem*bep)/52488 - 
   (3181825*bem*bep)/(2916*gam^2) + (29334965*bem)/(46656*gam) + 
   (984725*bem*bep)/(4374*gam) - (2693225*bem*gam)/209952 - 
   (5578585*bem)/(46656*dz*Sm^2) + (3181825*bem*bep)/(11664*dz*gam*Sm^2) - 
   (905435*Sp)/(5184*Sm) + (739595*bep*Sp)/(34992*Sm) - 
   (3181825*bem^2*Sp)/(5832*gam^2*Sm) - (3181825*bep^2*Sp)/(5832*gam^2*Sm) + 
   (984725*bem^2*Sp)/(8748*gam*Sm) + (29334965*bep*Sp)/(46656*gam*Sm) + 
   (984725*bep^2*Sp)/(8748*gam*Sm) - (4582045*gam*Sp)/(139968*Sm))*\[Delta] + 
 (-606625/2916 - (757075*bem^2)/26244 - (3181825*bem^2)/(2916*gam^2) - 
   (3181825*bep^2)/(2916*gam^2) + (984725*bem^2)/(2187*gam) + 
   (5578585*bep)/(5832*gam) - (5578585*bep)/(11664*dz*Sm^2) + 
   (3181825*bep^2)/(5832*dz*gam*Sm^2) + (606625*gam)/(5832*dz*Sm^2) - 
   (3638785*bem*Sp)/(17496*Sm) - (3181825*bem*bep*Sp)/(1458*gam^2*Sm) + 
   (5578585*bem*Sp)/(5832*gam*Sm) + (984725*bem*bep*Sp)/(2187*gam*Sm))*\[Nu]


C$8 = 2280254495/5971968 + (133124075*bem^2)/6718464 + (67506595*bep)/8957952 + 
 (133124075*bep^2)/6718464 + (984057275*bem^2)/(746496*gam^2) + 
 (984057275*bep^2)/(746496*gam^2) - (138922825*bem^2)/(497664*gam) - 
 (2175881095*bep)/(1492992*gam) - (138922825*bep^2)/(497664*gam) + 
 (24773035*gam)/331776 + (539614825*bep*gam)/26873856 + 
 (30374075*gam^2)/5971968 + (433693805*bep)/(1492992*dz*Sm^2) - 
 (984057275*bem^2)/(2985984*dz*gam*Sm^2) - 
 (984057275*bep^2)/(2985984*dz*gam*Sm^2) - (23688235*gam)/(373248*dz*Sm^2) - 
 (48448015*bem*Sp)/(4478976*Sm) + (984057275*bem*bep*Sp)/(373248*gam^2*Sm) - 
 (2175881095*bem*Sp)/(1492992*gam*Sm) - (138922825*bem*bep*Sp)/
  (248832*gam*Sm) + ((-67506595*bem)/8957952 - (133124075*bem*bep)/3359232 - 
   (984057275*bem*bep)/(373248*gam^2) + (2175881095*bem)/(1492992*gam) + 
   (138922825*bem*bep)/(248832*gam) - (539614825*bem*gam)/26873856 - 
   (433693805*bem)/(1492992*dz*Sm^2) + (984057275*bem*bep)/
    (1492992*dz*gam*Sm^2) - (66169445*Sp)/(165888*Sm) + 
   (48448015*bep*Sp)/(4478976*Sm) - (984057275*bem^2*Sp)/(746496*gam^2*Sm) - 
   (984057275*bep^2*Sp)/(746496*gam^2*Sm) + (138922825*bem^2*Sp)/
    (497664*gam*Sm) + (2175881095*bep*Sp)/(1492992*gam*Sm) + 
   (138922825*bep^2*Sp)/(497664*gam*Sm) - (291555685*gam*Sp)/(4478976*Sm))*
  \[Delta] + (-23688235/46656 - (133124075*bem^2)/1679616 - 
   (984057275*bem^2)/(373248*gam^2) - (984057275*bep^2)/(373248*gam^2) + 
   (138922825*bem^2)/(124416*gam) + (433693805*bep)/(186624*gam) - 
   (433693805*bep)/(373248*dz*Sm^2) + (984057275*bep^2)/
    (746496*dz*gam*Sm^2) + (23688235*gam)/(93312*dz*Sm^2) - 
   (24177665*bem*Sp)/(46656*Sm) - (984057275*bem*bep*Sp)/(186624*gam^2*Sm) + 
   (433693805*bem*Sp)/(186624*gam*Sm) + (138922825*bem*bep*Sp)/
    (124416*gam*Sm))*\[Nu]


C$10 = 417420389873/597196800 + (1216325399*bem^2)/26873856 + 
 (9152412233*bep)/179159040 + (1216325399*bep^2)/26873856 + 
 (4052305187*bem^2)/(1492992*gam^2) + (4052305187*bep^2)/(1492992*gam^2) - 
 (2634315293*bem^2)/(4478976*gam) - (173559800129*bep)/(59719680*gam) - 
 (2634315293*bep^2)/(4478976*gam) + (30980827673*gam)/358318080 + 
 (147842587*bep*gam)/5971968 + (28564471*gam^2)/26873856 + 
 (11949020167*bep)/(19906560*dz*Sm^2) - (4052305187*bem^2)/
  (5971968*dz*gam*Sm^2) - (4052305187*bep^2)/(5971968*dz*gam*Sm^2) - 
 (19637839753*gam)/(149299200*dz*Sm^2) + (611720999*bem*Sp)/(14929920*Sm) + 
 (4052305187*bem*bep*Sp)/(746496*gam^2*Sm) - 
 (173559800129*bem*Sp)/(59719680*gam*Sm) - (2634315293*bem*bep*Sp)/
  (2239488*gam*Sm) + ((-9152412233*bem)/179159040 - 
   (1216325399*bem*bep)/13436928 - (4052305187*bem*bep)/(746496*gam^2) + 
   (173559800129*bem)/(59719680*gam) + (2634315293*bem*bep)/(2239488*gam) - 
   (147842587*bem*gam)/5971968 - (11949020167*bem)/(19906560*dz*Sm^2) + 
   (4052305187*bem*bep)/(2985984*dz*gam*Sm^2) - 
   (234588929299*Sp)/(298598400*Sm) - (611720999*bep*Sp)/(14929920*Sm) - 
   (4052305187*bem^2*Sp)/(1492992*gam^2*Sm) - (4052305187*bep^2*Sp)/
    (1492992*gam^2*Sm) + (2634315293*bem^2*Sp)/(4478976*gam*Sm) + 
   (173559800129*bep*Sp)/(59719680*gam*Sm) + (2634315293*bep^2*Sp)/
    (4478976*gam*Sm) - (20094871289*gam*Sp)/(179159040*Sm))*\[Delta] + 
 (-19637839753/18662400 - (1216325399*bem^2)/6718464 - 
   (4052305187*bem^2)/(746496*gam^2) - (4052305187*bep^2)/(746496*gam^2) + 
   (2634315293*bem^2)/(1119744*gam) + (11949020167*bep)/(2488320*gam) - 
   (11949020167*bep)/(4976640*dz*Sm^2) + (4052305187*bep^2)/
    (1492992*dz*gam*Sm^2) + (19637839753*gam)/(37324800*dz*Sm^2) - 
   (2722571261*bem*Sp)/(2488320*Sm) - (4052305187*bem*bep*Sp)/
    (373248*gam^2*Sm) + (11949020167*bem*Sp)/(2488320*gam*Sm) + 
   (2634315293*bem*bep*Sp)/(1119744*gam*Sm))*\[Nu]


C$tilde$2 = 2299/324 + (250*bem^2)/729 + (5*bep)/162 + (250*bep^2)/729 + 
 (1300*bem^2)/(81*gam^2) + (1300*bep^2)/(81*gam^2) - (100*bem^2)/(27*gam) - 
 (3295*bep)/(162*gam) - (100*bep^2)/(27*gam) + (2455*gam)/972 + 
 (175*bep*gam)/243 + (200*gam^2)/729 + (185*bep)/(54*dz*Sm^2) - 
 (325*bem^2)/(81*dz*gam*Sm^2) - (325*bep^2)/(81*dz*gam*Sm^2) - 
 (59*gam)/(81*dz*Sm^2) - (110*bem*Sp)/(81*Sm) + 
 (2600*bem*bep*Sp)/(81*gam^2*Sm) - (3295*bem*Sp)/(162*gam*Sm) - 
 (200*bem*bep*Sp)/(27*gam*Sm) + ((-5*bem)/162 - (500*bem*bep)/729 - 
   (2600*bem*bep)/(81*gam^2) + (3295*bem)/(162*gam) + 
   (200*bem*bep)/(27*gam) - (175*bem*gam)/243 - (185*bem)/(54*dz*Sm^2) + 
   (650*bem*bep)/(81*dz*gam*Sm^2) - (937*Sp)/(162*Sm) + 
   (110*bep*Sp)/(81*Sm) - (1300*bem^2*Sp)/(81*gam^2*Sm) - 
   (1300*bep^2*Sp)/(81*gam^2*Sm) + (100*bem^2*Sp)/(27*gam*Sm) + 
   (3295*bep*Sp)/(162*gam*Sm) + (100*bep^2*Sp)/(27*gam*Sm) - 
   (205*gam*Sp)/(162*Sm))*\[Delta] + 
 (-472/81 - (1000*bem^2)/729 - (2600*bem^2)/(81*gam^2) - 
   (2600*bep^2)/(81*gam^2) + (400*bem^2)/(27*gam) + (740*bep)/(27*gam) - 
   (370*bep)/(27*dz*Sm^2) + (1300*bep^2)/(81*dz*gam*Sm^2) + 
   (236*gam)/(81*dz*Sm^2) - (1580*bem*Sp)/(243*Sm) - 
   (5200*bem*bep*Sp)/(81*gam^2*Sm) + (740*bem*Sp)/(27*gam*Sm) + 
   (400*bem*bep*Sp)/(27*gam*Sm))*\[Nu]


C$tilde$4 = 4867/288 + (10625*bem^2)/11664 + (415*bep)/864 + (10625*bep^2)/11664 + 
 (15025*bem^2)/(324*gam^2) + (15025*bep^2)/(324*gam^2) - 
 (40675*bem^2)/(3888*gam) - (11875*bep)/(216*gam) - 
 (40675*bep^2)/(3888*gam) + (2335*gam)/486 + (32075*bep*gam)/23328 + 
 (3575*gam^2)/7776 + (13075*bep)/(1296*dz*Sm^2) - 
 (15025*bem^2)/(1296*dz*gam*Sm^2) - (15025*bep^2)/(1296*dz*gam*Sm^2) - 
 (157*gam)/(72*dz*Sm^2) - (3685*bem*Sp)/(1944*Sm) + 
 (15025*bem*bep*Sp)/(162*gam^2*Sm) - (11875*bem*Sp)/(216*gam*Sm) - 
 (40675*bem*bep*Sp)/(1944*gam*Sm) + 
 ((-415*bem)/864 - (10625*bem*bep)/5832 - (15025*bem*bep)/(162*gam^2) + 
   (11875*bem)/(216*gam) + (40675*bem*bep)/(1944*gam) - 
   (32075*bem*gam)/23328 - (13075*bem)/(1296*dz*Sm^2) + 
   (15025*bem*bep)/(648*dz*gam*Sm^2) - (19939*Sp)/(1296*Sm) + 
   (3685*bep*Sp)/(1944*Sm) - (15025*bem^2*Sp)/(324*gam^2*Sm) - 
   (15025*bep^2*Sp)/(324*gam^2*Sm) + (40675*bem^2*Sp)/(3888*gam*Sm) + 
   (11875*bep*Sp)/(216*gam*Sm) + (40675*bep^2*Sp)/(3888*gam*Sm) - 
   (3785*gam*Sp)/(1296*Sm))*\[Delta] + 
 (-157/9 - (10625*bem^2)/2916 - (15025*bem^2)/(162*gam^2) - 
   (15025*bep^2)/(162*gam^2) + (40675*bem^2)/(972*gam) + 
   (13075*bep)/(162*gam) - (13075*bep)/(324*dz*Sm^2) + 
   (15025*bep^2)/(324*dz*gam*Sm^2) + (157*gam)/(18*dz*Sm^2) - 
   (4595*bem*Sp)/(243*Sm) - (15025*bem*bep*Sp)/(81*gam^2*Sm) + 
   (13075*bem*Sp)/(162*gam*Sm) + (40675*bem*bep*Sp)/(972*gam*Sm))*\[Nu]


C$tilde$6 = 2822579/93312 + (13450*bem^2)/6561 + (365885*bep)/139968 + 
 (13450*bep^2)/6561 + (568675*bem^2)/(5832*gam^2) + 
 (568675*bep^2)/(5832*gam^2) - (783875*bem^2)/(34992*gam) - 
 (5129315*bep)/(46656*gam) - (783875*bep^2)/(34992*gam) + 
 (191795*gam)/31104 + (196675*bep*gam)/104976 + (89075*gam^2)/209952 + 
 (998635*bep)/(46656*dz*Sm^2) - (568675*bem^2)/(23328*dz*gam*Sm^2) - 
 (568675*bep^2)/(23328*dz*gam*Sm^2) - (108739*gam)/(23328*dz*Sm^2) - 
 (15485*bem*Sp)/(34992*Sm) + (568675*bem*bep*Sp)/(2916*gam^2*Sm) - 
 (5129315*bem*Sp)/(46656*gam*Sm) - (783875*bem*bep*Sp)/(17496*gam*Sm) + 
 ((-365885*bem)/139968 - (26900*bem*bep)/6561 - 
   (568675*bem*bep)/(2916*gam^2) + (5129315*bem)/(46656*gam) + 
   (783875*bem*bep)/(17496*gam) - (196675*bem*gam)/104976 - 
   (998635*bem)/(46656*dz*Sm^2) + (568675*bem*bep)/(11664*dz*gam*Sm^2) - 
   (156953*Sp)/(5184*Sm) + (15485*bep*Sp)/(34992*Sm) - 
   (568675*bem^2*Sp)/(5832*gam^2*Sm) - (568675*bep^2*Sp)/(5832*gam^2*Sm) + 
   (783875*bem^2*Sp)/(34992*gam*Sm) + (5129315*bep*Sp)/(46656*gam*Sm) + 
   (783875*bep^2*Sp)/(34992*gam*Sm) - (686215*gam*Sp)/(139968*Sm))*\[Delta] + 
 (-108739/2916 - (53800*bem^2)/6561 - (568675*bem^2)/(2916*gam^2) - 
   (568675*bep^2)/(2916*gam^2) + (783875*bem^2)/(8748*gam) + 
   (998635*bep)/(5832*gam) - (998635*bep)/(11664*dz*Sm^2) + 
   (568675*bep^2)/(5832*dz*gam*Sm^2) + (108739*gam)/(5832*dz*Sm^2) - 
   (715855*bem*Sp)/(17496*Sm) - (568675*bem*bep*Sp)/(1458*gam^2*Sm) + 
   (998635*bem*Sp)/(5832*gam*Sm) + (783875*bem*bep*Sp)/(8748*gam*Sm))*\[Nu]


C$tilde$8 = 279720785/5971968 + (52915775*bem^2)/13436928 + (10793545*bep)/1492992 + 
 (52915775*bep^2)/13436928 + (129014575*bem^2)/(746496*gam^2) + 
 (129014575*bep^2)/(746496*gam^2) - (30321725*bem^2)/(746496*gam) - 
 (140005055*bep)/(746496*gam) - (30321725*bep^2)/(746496*gam) + 
 (25701095*gam)/4478976 + (3024625*bep*gam)/1492992 + 
 (1527475*gam^2)/53747712 + (2108695*bep)/(55296*dz*Sm^2) - 
 (129014575*bem^2)/(2985984*dz*gam*Sm^2) - 
 (129014575*bep^2)/(2985984*dz*gam*Sm^2) - (3113185*gam)/(373248*dz*Sm^2) + 
 (224185*bem*Sp)/(55296*Sm) + (129014575*bem*bep*Sp)/(373248*gam^2*Sm) - 
 (140005055*bem*Sp)/(746496*gam*Sm) - (30321725*bem*bep*Sp)/(373248*gam*Sm) + 
 ((-10793545*bem)/1492992 - (52915775*bem*bep)/6718464 - 
   (129014575*bem*bep)/(373248*gam^2) + (140005055*bem)/(746496*gam) + 
   (30321725*bem*bep)/(373248*gam) - (3024625*bem*gam)/1492992 - 
   (2108695*bem)/(55296*dz*Sm^2) + (129014575*bem*bep)/
    (1492992*dz*gam*Sm^2) - (76048315*Sp)/(1492992*Sm) - 
   (224185*bep*Sp)/(55296*Sm) - (129014575*bem^2*Sp)/(746496*gam^2*Sm) - 
   (129014575*bep^2*Sp)/(746496*gam^2*Sm) + (30321725*bem^2*Sp)/
    (746496*gam*Sm) + (140005055*bep*Sp)/(746496*gam*Sm) + 
   (30321725*bep^2*Sp)/(746496*gam*Sm) - (10479115*gam*Sp)/(1492992*Sm))*
  \[Delta] + (-3113185/46656 - (52915775*bem^2)/3359232 - 
   (129014575*bem^2)/(373248*gam^2) - (129014575*bep^2)/(373248*gam^2) + 
   (30321725*bem^2)/(186624*gam) + (2108695*bep)/(6912*gam) - 
   (2108695*bep)/(13824*dz*Sm^2) + (129014575*bep^2)/(746496*dz*gam*Sm^2) + 
   (3113185*gam)/(93312*dz*Sm^2) - (41715005*bem*Sp)/(559872*Sm) - 
   (129014575*bem*bep*Sp)/(186624*gam^2*Sm) + 
   (2108695*bem*Sp)/(6912*gam*Sm) + (30321725*bem*bep*Sp)/(186624*gam*Sm))*
  \[Nu]


C$tilde$10 = 13218658111/199065600 + (180939719*bem^2)/26873856 + 
 (897726671*bep)/59719680 + (180939719*bep^2)/26873856 + 
 (410983607*bem^2)/(1492992*gam^2) + (410983607*bep^2)/(1492992*gam^2) - 
 (295961663*bem^2)/(4478976*gam) - (5769772463*bep)/(19906560*gam) - 
 (295961663*bep^2)/(4478976*gam) + (987177893*gam)/358318080 + 
 (89549603*bep*gam)/53747712 - (7615843*gam^2)/8957952 + 
 (3639706241*bep)/(59719680*dz*Sm^2) - (410983607*bem^2)/
  (5971968*dz*gam*Sm^2) - (410983607*bep^2)/(5971968*dz*gam*Sm^2) - 
 (665257271*gam)/(49766400*dz*Sm^2) + (560781617*bem*Sp)/(44789760*Sm) + 
 (410983607*bem*bep*Sp)/(746496*gam^2*Sm) - 
 (5769772463*bem*Sp)/(19906560*gam*Sm) - (295961663*bem*bep*Sp)/
  (2239488*gam*Sm) + ((-897726671*bem)/59719680 - 
   (180939719*bem*bep)/13436928 - (410983607*bem*bep)/(746496*gam^2) + 
   (5769772463*bem)/(19906560*gam) + (295961663*bem*bep)/(2239488*gam) - 
   (89549603*bem*gam)/53747712 - (3639706241*bem)/(59719680*dz*Sm^2) + 
   (410983607*bem*bep)/(2985984*dz*gam*Sm^2) - 
   (23226346279*Sp)/(298598400*Sm) - (560781617*bep*Sp)/(44789760*Sm) - 
   (410983607*bem^2*Sp)/(1492992*gam^2*Sm) - (410983607*bep^2*Sp)/
    (1492992*gam^2*Sm) + (295961663*bem^2*Sp)/(4478976*gam*Sm) + 
   (5769772463*bep*Sp)/(19906560*gam*Sm) + (295961663*bep^2*Sp)/
    (4478976*gam*Sm) - (543403783*gam*Sp)/(59719680*Sm))*\[Delta] + 
 (-665257271/6220800 - (180939719*bem^2)/6718464 - 
   (410983607*bem^2)/(746496*gam^2) - (410983607*bep^2)/(746496*gam^2) + 
   (295961663*bem^2)/(1119744*gam) + (3639706241*bep)/(7464960*gam) - 
   (3639706241*bep)/(14929920*dz*Sm^2) + (410983607*bep^2)/
    (1492992*dz*gam*Sm^2) + (665257271*gam)/(12441600*dz*Sm^2) - 
   (2719530689*bem*Sp)/(22394880*Sm) - (410983607*bem*bep*Sp)/
    (373248*gam^2*Sm) + (3639706241*bem*Sp)/(7464960*gam*Sm) + 
   (295961663*bem*bep*Sp)/(1119744*gam*Sm))*\[Nu]


\[CurlyPhi]2$expansion[et] = 1 + (2335*et^2)/192 + (42955*et^4)/768 + (6204647*et^6)/36864 + 
 (352891481*et^8)/884736 + (286907786543*et^10)/353894400


\[CurlyPhi]2$tilde$expansion[et] = 1 + (209*et^2)/32 + (2415*et^4)/128 + (730751*et^6)/18432 + 
 (10355719*et^8)/147456 + (6594861233*et^10)/58982400


\[CurlyPhi]s2$expansion[et] = 1 + (2335*et^2)/192 + (42955*et^4)/768 + (6204647*et^6)/36864 + 
 (352891481*et^8)/884736 + (286907786543*et^10)/353894400


\[CurlyPhi]s2$tilde$expansion[et] = 1 + (209*et^2)/32 + (2415*et^4)/128 + (730751*et^6)/18432 + 
 (10355719*et^8)/147456 + (6594861233*et^10)/58982400


\[CurlyPhi]s0$expansion[et] = et^2 + (31*et^4)/4 + (2771*et^6)/96 + (177151*et^8)/2304 + 
 (62037619*et^10)/368640


\[CurlyPhi]s1$expansion[et] = 1 + 7*et^2 + (717*et^4)/32 + (7435*et^6)/144 + (7305575*et^8)/73728 + 
 (103947697*et^10)/614400


\[CurlyPhi]s1$tilde$expansion[et] = 1 + 3*et^2 + (179*et^4)/32 + (1249*et^6)/144 + (99715*et^8)/8192 + 
 (29573111*et^10)/1843200


\[Theta]s1$expansion[et] = 1 + (317*et^2)/41 + (36837*et^4)/1312 + (214765*et^6)/2952 + 
 (469593535*et^8)/3022848 + (7363736527*et^10)/25190400


\[Theta]s1$tilde$expansion[et] = 1 + (153*et^2)/41 + (11179*et^4)/1312 + (46327*et^6)/2952 + 
 (25733105*et^8)/1007616 + (2895685801*et^10)/75571200


\[Alpha]s1$expansion[et] = 1+1/A^2 (C$2 et^2 + C$4 et^4 + C$6 et^6 + C$8 et^8 + C$10 et^10)


\[Alpha]s1$tilde$expansion[et] = 1+1/A^2 (C$tilde$2 et^2 + C$tilde$4 et^4 + C$tilde$6 et^6 + C$tilde$8 et^8 + C$tilde$10 et^10)


(* ::Section::Closed:: *)
(*Evolution of orbital parameters*)


(* ::Text:: *)
(*This section corresponds to Eq. (7.3).*)


X$1 = 288/dz + (120*gam)/dz - 30*Sm^2 - 160*bep*Sm^2 + (240*bep*Sm^2)/gam + 
 40*gam*Sm^2 + (240*bem*Sm*Sp)/gam + 
 (160*bem*Sm^2 - (240*bem*Sm^2)/gam - (240*bep*Sm*Sp)/gam)*\[Delta] - 
 70*Sm^2*\[Nu]


X$2 = 876/dz + (480*bep)/dz - (720*bep^2)/(dz*gam) + (285*gam)/dz + 1095*Sm^2 - 
 260*bep*Sm^2 + (1440*bem^2*Sm^2)/gam^2 + (1440*bep^2*Sm^2)/gam^2 - 
 (240*bep*Sm^2)/gam + 540*gam*Sm^2 + (2880*bem*bep*Sm*Sp)/gam^2 - 
 (240*bem*Sm*Sp)/gam + (260*bem*Sm^2 - (480*bem*Sm^2)/gam - 
   (480*bep*Sm*Sp)/gam)*\[Delta] - 625*Sm^2*\[Nu]


X$3 = 111/dz + (120*bep)/dz - (180*bep^2)/(dz*gam) + (105*gam)/(4*dz) + 270*Sm^2 + 
 (360*bem^2*Sm^2)/gam^2 + (360*bep^2*Sm^2)/gam^2 - (150*bep*Sm^2)/gam + 
 110*gam*Sm^2 + (720*bem*bep*Sm*Sp)/gam^2 - (150*bem*Sm*Sp)/gam + 
 ((-30*bem*Sm^2)/gam - (30*bep*Sm*Sp)/gam)*\[Delta] - 130*Sm^2*\[Nu]


X$4 = -1486/(35*dz) - (416*bep)/(5*dz) - (8*bem^2)/(dz*gam) - (8*bep^2)/(dz*gam) - 
 (167*gam)/(10*dz) - (32*bep*gam)/dz + gam^2/(8*dz) + gam^3/(16*dz) + 
 (59*Sm^2)/2 - (64*bem^2*Sm^2)/9 - 12*bep*Sm^2 - (64*bep^2*Sm^2)/9 + 
 (32*bem^2*Sm^2)/gam^2 + (32*bep^2*Sm^2)/gam^2 - (32*bem^2*Sm^2)/gam + 
 (8*bep*Sm^2)/gam - (32*bep^2*Sm^2)/gam + (391*gam*Sm^2)/6 - 
 (304*bep*gam*Sm^2)/9 + (983*gam^2*Sm^2)/36 - (64*chip*Sm^2)/3 + 
 (16*chip*Sm^2)/gam - (7*dz*Sm^4)/2 - (7*dz*gam*Sm^4)/4 + 16*bem*Sm*Sp + 
 (64*bem*bep*Sm*Sp)/gam^2 + (8*bem*Sm*Sp)/gam - (64*bem*bep*Sm*Sp)/gam + 
 (16*chim*Sm*Sp)/gam - (dz*Sp^4)/2 - (dz*gam*Sp^4)/4 + 
 ((416*bem)/(5*dz) + (16*bem*bep)/(dz*gam) + (32*bem*gam)/dz + 12*bem*Sm^2 + 
   (128*bem*bep*Sm^2)/9 - (64*bem*bep*Sm^2)/gam^2 - (8*bem*Sm^2)/gam + 
   (64*bem*bep*Sm^2)/gam + (304*bem*gam*Sm^2)/9 + (64*chim*Sm^2)/3 - 
   (16*chim*Sm^2)/gam + 22*Sm*Sp - 16*bep*Sm*Sp - (32*bem^2*Sm*Sp)/gam^2 - 
   (32*bep^2*Sm*Sp)/gam^2 + (32*bem^2*Sm*Sp)/gam - (8*bep*Sm*Sp)/gam + 
   (32*bep^2*Sm*Sp)/gam + 11*gam*Sm*Sp - (gam^2*Sm*Sp)/2 - 
   (16*chip*Sm*Sp)/gam - 2*dz*Sm^3*Sp - dz*gam*Sm^3*Sp - 2*dz*Sm*Sp^3 - 
   dz*gam*Sm*Sp^3)*\[Delta] + (-264/(5*dz) + (32*bep^2)/(dz*gam) - 
   (22*gam)/dz + (4*gam^2)/(3*dz) + (2*gam^3)/(3*dz) - (25*Sm^2)/2 + 
   (256*bem^2*Sm^2)/9 + (1216*bep*Sm^2)/9 - (192*bem^2*Sm^2)/gam^2 + 
   (64*bep^2*Sm^2)/gam^2 + (384*bem^2*Sm^2)/gam - (72*bep*Sm^2)/gam - 
   (256*bep^2*Sm^2)/gam - (472*gam*Sm^2)/9 - (8*gam^2*Sm^2)/3 + 
   (128*chip*Sm^2)/3 - (32*chip*Sm^2)/gam - (112*dz*Sm^4)/3 - 
   (56*dz*gam*Sm^4)/3 - (128*bem*bep*Sm*Sp)/gam^2 - (72*bem*Sm*Sp)/gam + 
   (128*bem*bep*Sm*Sp)/gam - (32*chim*Sm*Sp)/gam - (16*dz*Sp^4)/3 - 
   (8*dz*gam*Sp^4)/3)*\[Nu] + ((-280*bem*Sm^2)/9 + (24*bem*Sm^2)/gam + 
   (24*bep*Sm*Sp)/gam)*\[Delta]*\[Nu] + (43*Sm^2*\[Nu]^2)/18


X$5 = 2193/(7*dz) - (5308*bep)/(15*dz) - (128*bep^2)/(3*dz) + 
 (384*bem^2*bep)/(dz*gam^2) - (384*bep^3)/(dz*gam^2) - (204*bem^2)/(dz*gam) + 
 (188*bep^2)/(dz*gam) - (128*bep^3)/(dz*gam) + (20543*gam)/(60*dz) - 
 (214*bep*gam)/(3*dz) + (3769*gam^2)/(48*dz) - (13*gam^3)/(32*dz) + 
 (32*chip)/dz - (96*bep*chip)/(dz*gam) - (49*Sm^2)/4 - (8*bem^2*Sm^2)/9 - 
 (484*bep*Sm^2)/3 - (8*bep^2*Sm^2)/9 - (768*bem^2*bep*Sm^2)/gam^3 + 
 (768*bep^3*Sm^2)/gam^3 + (224*bem^2*Sm^2)/gam^2 + 
 (256*bem^2*bep*Sm^2)/gam^2 - (160*bep^2*Sm^2)/gam^2 + 
 (256*bep^3*Sm^2)/gam^2 - (304*bem^2*Sm^2)/(3*gam) + (296*bep*Sm^2)/gam - 
 (112*bep^2*Sm^2)/(3*gam) + (1621*gam*Sm^2)/12 - (488*bep*gam*Sm^2)/3 + 
 (4885*gam^2*Sm^2)/72 + (192*bem*chim*Sm^2)/gam^2 - (136*chip*Sm^2)/3 + 
 (192*bep*chip*Sm^2)/gam^2 + (16*chip*Sm^2)/gam + (91*dz*Sm^4)/4 + 
 (91*dz*gam*Sm^4)/8 + (416*bem*Sm*Sp)/3 - (768*bem^3*Sm*Sp)/gam^3 + 
 (768*bem*bep^2*Sm*Sp)/gam^3 + (64*bem*bep*Sm*Sp)/gam^2 + 
 (512*bem*bep^2*Sm*Sp)/gam^2 + (296*bem*Sm*Sp)/gam - 
 (416*bem*bep*Sm*Sp)/(3*gam) + (192*bep*chim*Sm*Sp)/gam^2 + 
 (16*chim*Sm*Sp)/gam + (192*bem*chip*Sm*Sp)/gam^2 + (13*dz*Sp^4)/4 + 
 (13*dz*gam*Sp^4)/8 + ((5404*bem)/(15*dz) + (32*bem*bep)/(3*dz) + 
   (136*bem*bep)/(dz*gam) + (128*bem*bep^2)/(dz*gam) + (374*bem*gam)/(3*dz) - 
   (32*chim)/dz + (96*bep*chim)/(dz*gam) + (100*bem*Sm^2)/3 + 
   (16*bem*bep*Sm^2)/9 - (768*bem^3*Sm^2)/gam^3 + 
   (768*bem*bep^2*Sm^2)/gam^3 - (256*bem^3*Sm^2)/gam^2 - 
   (544*bem*bep*Sm^2)/gam^2 - (256*bem*bep^2*Sm^2)/gam^2 - 
   (368*bem*Sm^2)/gam + (800*bem*bep*Sm^2)/(3*gam) + (488*bem*gam*Sm^2)/3 + 
   (136*chim*Sm^2)/3 - (192*bep*chim*Sm^2)/gam^2 - (16*chim*Sm^2)/gam - 
   (192*bem*chip*Sm^2)/gam^2 + 73*Sm*Sp - (800*bep*Sm*Sp)/3 - 
   (768*bem^2*bep*Sm*Sp)/gam^3 + (768*bep^3*Sm*Sp)/gam^3 - 
   (80*bem^2*Sm*Sp)/gam^2 - (512*bem^2*bep*Sm*Sp)/gam^2 - 
   (464*bep^2*Sm*Sp)/gam^2 + (304*bem^2*Sm*Sp)/(3*gam) - 
   (368*bep*Sm*Sp)/gam + (496*bep^2*Sm*Sp)/(3*gam) + (113*gam*Sm*Sp)/2 + 
   (13*gam^2*Sm*Sp)/4 - (192*bem*chim*Sm*Sp)/gam^2 - 
   (192*bep*chip*Sm*Sp)/gam^2 - (16*chip*Sm*Sp)/gam + 13*dz*Sm^3*Sp + 
   (13*dz*gam*Sm^3*Sp)/2 + 13*dz*Sm*Sp^3 + (13*dz*gam*Sm*Sp^3)/2)*\[Delta] + 
 (-570/dz - (144*bep)/dz + (344*bep^2)/(dz*gam) - (427*gam)/(2*dz) + 
   (17*gam^2)/(6*dz) + (17*gam^3)/(12*dz) - (2095*Sm^2)/12 + 
   (32*bem^2*Sm^2)/9 + (3718*bep*Sm^2)/9 - (1200*bem^2*Sm^2)/gam^2 - 
   (176*bep^2*Sm^2)/gam^2 + (3040*bem^2*Sm^2)/(3*gam) - (296*bep*Sm^2)/gam - 
   (544*bep^2*Sm^2)/gam - (1682*gam*Sm^2)/9 - (17*gam^2*Sm^2)/3 + 
   (272*chip*Sm^2)/3 - (128*chip*Sm^2)/gam - (238*dz*Sm^4)/3 - 
   (119*dz*gam*Sm^4)/3 - (1376*bem*bep*Sm*Sp)/gam^2 - (296*bem*Sm*Sp)/gam + 
   (1408*bem*bep*Sm*Sp)/(3*gam) - (128*chim*Sm*Sp)/gam - (34*dz*Sp^4)/3 - 
   (17*dz*gam*Sp^4)/3)*\[Nu] + ((-1810*bem*Sm^2)/9 + (320*bem*Sm^2)/gam + 
   (320*bep*Sm*Sp)/gam)*\[Delta]*\[Nu] + (1373*Sm^2*\[Nu]^2)/12


X$6 = 12217/(20*dz) + (3086*bep)/(15*dz) - (1040*bep^2)/(3*dz) + 
 (288*bem^2*bep)/(dz*gam^2) - (288*bep^3)/(dz*gam^2) - (165*bem^2)/(dz*gam) - 
 (387*bep^2)/(dz*gam) - (32*bep^3)/(dz*gam) + (120713*gam)/(240*dz) + 
 (530*bep*gam)/(3*dz) + (5895*gam^2)/(64*dz) - (43*gam^3)/(384*dz) + 
 (24*chip)/dz - (72*bep*chip)/(dz*gam) + (1173*Sm^2)/2 + (10*bem^2*Sm^2)/3 - 
 391*bep*Sm^2 + (10*bep^2*Sm^2)/3 - (576*bem^2*bep*Sm^2)/gam^3 + 
 (576*bep^3*Sm^2)/gam^3 + (1248*bem^2*Sm^2)/gam^2 + 
 (64*bem^2*bep*Sm^2)/gam^2 + (960*bep^2*Sm^2)/gam^2 + (64*bep^3*Sm^2)/gam^2 + 
 (1592*bem^2*Sm^2)/(3*gam) - (257*bep*Sm^2)/gam + (1928*bep^2*Sm^2)/(3*gam) + 
 (28097*gam*Sm^2)/48 - (842*bep*gam*Sm^2)/9 + (40865*gam^2*Sm^2)/288 + 
 (144*bem*chim*Sm^2)/gam^2 - 6*chip*Sm^2 + (144*bep*chip*Sm^2)/gam^2 - 
 (18*chip*Sm^2)/gam + (301*dz*Sm^4)/48 + (301*dz*gam*Sm^4)/96 - 
 (466*bem*Sm*Sp)/3 - (576*bem^3*Sm*Sp)/gam^3 + (576*bem*bep^2*Sm*Sp)/gam^3 + 
 (2208*bem*bep*Sm*Sp)/gam^2 + (128*bem*bep^2*Sm*Sp)/gam^2 - 
 (257*bem*Sm*Sp)/gam + (3520*bem*bep*Sm*Sp)/(3*gam) + 
 (144*bep*chim*Sm*Sp)/gam^2 - (18*chim*Sm*Sp)/gam + 
 (144*bem*chip*Sm*Sp)/gam^2 + (43*dz*Sp^4)/48 + (43*dz*gam*Sp^4)/96 + 
 ((1912*bem)/(15*dz) + (152*bem*bep)/(3*dz) + (90*bem*bep)/(dz*gam) + 
   (32*bem*bep^2)/(dz*gam) + (98*bem*gam)/(3*dz) - (24*chim)/dz + 
   (72*bep*chim)/(dz*gam) + 59*bem*Sm^2 - (20*bem*bep*Sm^2)/3 - 
   (576*bem^3*Sm^2)/gam^3 + (576*bem*bep^2*Sm^2)/gam^3 - 
   (64*bem^3*Sm^2)/gam^2 - (360*bem*bep*Sm^2)/gam^2 - 
   (64*bem*bep^2*Sm^2)/gam^2 - (277*bem*Sm^2)/gam + 
   (32*bem*bep*Sm^2)/(3*gam) + (842*bem*gam*Sm^2)/9 + 6*chim*Sm^2 - 
   (144*bep*chim*Sm^2)/gam^2 + (18*chim*Sm^2)/gam - 
   (144*bem*chip*Sm^2)/gam^2 - (9*Sm*Sp)/4 - (530*bep*Sm*Sp)/3 - 
   (576*bem^2*bep*Sm*Sp)/gam^3 + (576*bep^3*Sm*Sp)/gam^3 - 
   (36*bem^2*Sm*Sp)/gam^2 - (128*bem^2*bep*Sm*Sp)/gam^2 - 
   (324*bep^2*Sm*Sp)/gam^2 - (152*bem^2*Sm*Sp)/(3*gam) - 
   (277*bep*Sm*Sp)/gam + (184*bep^2*Sm*Sp)/(3*gam) + (223*gam*Sm*Sp)/24 + 
   (43*gam^2*Sm*Sp)/48 - (144*bem*chim*Sm*Sp)/gam^2 - 
   (144*bep*chip*Sm*Sp)/gam^2 + (18*chip*Sm*Sp)/gam + (43*dz*Sm^3*Sp)/12 + 
   (43*dz*gam*Sm^3*Sp)/24 + (43*dz*Sm*Sp^3)/12 + (43*dz*gam*Sm*Sp^3)/24)*
  \[Delta] + (-5061/(10*dz) - (300*bep)/dz + (486*bep^2)/(dz*gam) - 
   (1287*gam)/(8*dz) + (3*gam^2)/(8*dz) + (3*gam^3)/(16*dz) - (3701*Sm^2)/6 - 
   (40*bem^2*Sm^2)/3 + (2819*bep*Sm^2)/18 - (1116*bem^2*Sm^2)/gam^2 - 
   (828*bep^2*Sm^2)/gam^2 + (520*bem^2*Sm^2)/(3*gam) + (153*bep*Sm^2)/gam - 
   (72*bep^2*Sm^2)/gam - (5395*gam*Sm^2)/18 - (3*gam^2*Sm^2)/4 + 
   12*chip*Sm^2 - (36*chip*Sm^2)/gam - (21*dz*Sm^4)/2 - (21*dz*gam*Sm^4)/4 - 
   (1944*bem*bep*Sm*Sp)/gam^2 + (153*bem*Sm*Sp)/gam + 
   (304*bem*bep*Sm*Sp)/(3*gam) - (36*chim*Sm*Sp)/gam - (3*dz*Sp^4)/2 - 
   (3*dz*gam*Sp^4)/4)*\[Nu] + ((-2279*bem*Sm^2)/18 + (243*bem*Sm^2)/gam + 
   (243*bep*Sm*Sp)/gam)*\[Delta]*\[Nu] + 204*Sm^2*\[Nu]^2


X$7 = 11717/(280*dz) + (337*bep)/(10*dz) - (24*bep^2)/dz - (9*bem^2)/(2*dz*gam) - 
 (117*bep^2)/(2*dz*gam) + (4993*gam)/(160*dz) + (14*bep*gam)/dz + 
 (23*gam^2)/(4*dz) + (561*Sm^2)/8 - 16*bep*Sm^2 + (126*bem^2*Sm^2)/gam^2 + 
 (126*bep^2*Sm^2)/gam^2 + (48*bem^2*Sm^2)/gam - (44*bep*Sm^2)/gam + 
 (48*bep^2*Sm^2)/gam + (176*gam*Sm^2)/3 + (112*gam^2*Sm^2)/9 - 16*bem*Sm*Sp + 
 (252*bem*bep*Sm*Sp)/gam^2 - (44*bem*Sm*Sp)/gam + (96*bem*bep*Sm*Sp)/gam + 
 ((-3*bem)/(10*dz) + (3*bem*bep)/(dz*gam) - 2*bem*Sm^2 - 
   (12*bem*bep*Sm^2)/gam^2 - (4*bem*Sm^2)/gam - (21*Sm*Sp)/8 - 2*bep*Sm*Sp - 
   (6*bem^2*Sm*Sp)/gam^2 - (6*bep^2*Sm*Sp)/gam^2 - (4*bep*Sm*Sp)/gam - 
   (5*gam*Sm*Sp)/4)*\[Delta] + 
 (-148/(5*dz) - (32*bep)/dz + (48*bep^2)/(dz*gam) - (7*gam)/dz - 
   (353*Sm^2)/6 - (96*bem^2*Sm^2)/gam^2 - (96*bep^2*Sm^2)/gam^2 + 
   (40*bep*Sm^2)/gam - (208*gam*Sm^2)/9 - (192*bem*bep*Sm*Sp)/gam^2 + 
   (40*bem*Sm*Sp)/gam)*\[Nu] + ((8*bem*Sm^2)/gam + (8*bep*Sm*Sp)/gam)*
  \[Delta]*\[Nu] + (184*Sm^2*\[Nu]^2)/9


X$8 = -10*Sm^2*(1 + (31*gam)/30 + (4*gam^2)/15 - (2*dz*Sm^2)/15 - 
  (dz*gam*Sm^2)/15 + ((-2*dz*Sm*Sp)/15 - (dz*gam*Sm*Sp)/15)*\[Delta] + 
  (-2/5 + (2*bep)/15 - (4*gam)/15)*\[Nu] - (2*bem*\[Delta]*\[Nu])/15)


X$9 = 200*Sm^2*(1 + (31*gam)/30 + (4*gam^2)/15 - (2*dz*Sm^2)/15 - 
  (dz*gam*Sm^2)/15 + ((-2*dz*Sm*Sp)/15 - (dz*gam*Sm*Sp)/15)*\[Delta] + 
  (-2/5 + (2*bep)/15 - (4*gam)/15)*\[Nu] - (2*bem*\[Delta]*\[Nu])/15)


X$10 = 35*Sm^2*(1 + (31*gam)/30 + (4*gam^2)/15 - (2*dz*Sm^2)/15 - (dz*gam*Sm^2)/15 + 
  ((-2*dz*Sm*Sp)/15 - (dz*gam*Sm*Sp)/15)*\[Delta] + 
  (-2/5 + (2*bep)/15 - (4*gam)/15)*\[Nu] - (2*bem*\[Delta]*\[Nu])/15)


X$11 = (96*(1 + gam/2))/(5*dz)


X$12 = (-8*gam)/(5*dz) + (32*Sm^2)/5 - (32*Sm*Sp*\[Delta])/5 - (64*Sm^2*\[Nu])/5


X$13 = (-36*Sm^2)/5 - (8*bep*Sm^2)/3 + (8*bep*Sm^2)/gam - (4*gam*Sm^2)/3 + 
 (8*bem*Sm*Sp)/gam + ((8*bem*Sm^2)/3 - (8*bem*Sm^2)/gam + (16*Sm*Sp)/5 - 
   (8*bep*Sm*Sp)/gam)*\[Delta]


X$14 = (41*Sm^2*\[Nu])/15


X$15 = -(Sm^2*(1 + (4*bep)/3 - (4*bem*\[Delta])/3 - \[Nu]/3))


X$16 = 5*Sm^2*(1 + (8*gam)/15 - \[Nu]/15)


X$17 = 4*Sm^2*(1 - bep/3 + (2*gam)/3 + (bem*\[Delta])/3)


X$18 = (16*bep)/dz - (24*bep^2)/(dz*gam) - (8*gam)/(3*dz) + (17*Sm^2)/3 + 
 (48*bem^2*Sm^2)/gam^2 + (48*bep^2*Sm^2)/gam^2 - (32*bep*Sm^2)/gam + 
 (96*bem*bep*Sm*Sp)/gam^2 - (32*bem*Sm*Sp)/gam + 
 ((8*bem*Sm^2)/gam - (8*Sm*Sp)/3 + (8*bep*Sm*Sp)/gam)*\[Delta] - 
 (4*Sm^2*\[Nu])/3


E$1 = 304/dz + (160*bep)/dz - (240*bep^2)/(dz*gam) + (100*gam)/dz + 165*Sm^2 - 
 120*bep*Sm^2 + (480*bem^2*Sm^2)/gam^2 + (480*bep^2*Sm^2)/gam^2 - 
 (40*bep*Sm^2)/gam + 100*gam*Sm^2 + (960*bem*bep*Sm*Sp)/gam^2 - 
 (40*bem*Sm*Sp)/gam + (120*bem*Sm^2 - (200*bem*Sm^2)/gam - 
   (200*bep*Sm*Sp)/gam)*\[Delta] - 125*Sm^2*\[Nu]


E$2 = 121/dz + (40*bep)/dz - (60*bep^2)/(dz*gam) + (175*gam)/(4*dz) + 280*Sm^2 - 
 20*bep*Sm^2 + (120*bem^2*Sm^2)/gam^2 + (120*bep^2*Sm^2)/gam^2 - 
 (10*bep*Sm^2)/gam + 130*gam*Sm^2 + (240*bem*bep*Sm*Sp)/gam^2 - 
 (10*bem*Sm*Sp)/gam + (20*bem*Sm^2 - (50*bem*Sm^2)/gam - (50*bep*Sm*Sp)/gam)*
  \[Delta] - 150*Sm^2*\[Nu]


E$3 =  -939/(35*dz) - (5848*bep)/(45*dz) + (64*bep^2)/(9*dz) + 
 (128*bem^2*bep)/(dz*gam^2) - (128*bep^3)/(dz*gam^2) - 
 (188*bem^2)/(3*dz*gam) + (116*bep^2)/(dz*gam) - (128*bep^3)/(3*dz*gam) + 
 (109*gam)/(180*dz) - (30*bep*gam)/dz + (289*gam^2)/(144*dz) - 
 (31*gam^3)/(288*dz) + (32*chip)/(3*dz) - (32*bep*chip)/(dz*gam) - 
 (295*Sm^2)/12 - (8*bem^2*Sm^2)/3 - (302*bep*Sm^2)/9 - (8*bep^2*Sm^2)/3 - 
 (256*bem^2*bep*Sm^2)/gam^3 + (256*bep^3*Sm^2)/gam^3 - 
 (128*bem^2*Sm^2)/(3*gam^2) + (256*bem^2*bep*Sm^2)/(3*gam^2) - 
 (512*bep^2*Sm^2)/(3*gam^2) + (256*bep^3*Sm^2)/(3*gam^2) - 
 (640*bem^2*Sm^2)/(9*gam) + (52*bep*Sm^2)/gam - (448*bep^2*Sm^2)/(9*gam) + 
 (69*gam*Sm^2)/4 - (320*bep*gam*Sm^2)/9 + (1055*gam^2*Sm^2)/72 + 
 (64*bem*chim*Sm^2)/gam^2 - (152*chip*Sm^2)/9 + (64*bep*chip*Sm^2)/gam^2 + 
 (8*chip*Sm^2)/(3*gam) + (217*dz*Sm^4)/36 + (217*dz*gam*Sm^4)/72 + 
 (184*bem*Sm*Sp)/9 - (256*bem^3*Sm*Sp)/gam^3 + (256*bem*bep^2*Sm*Sp)/gam^3 - 
 (640*bem*bep*Sm*Sp)/(3*gam^2) + (512*bem*bep^2*Sm*Sp)/(3*gam^2) + 
 (52*bem*Sm*Sp)/gam - (1088*bem*bep*Sm*Sp)/(9*gam) + 
 (64*bep*chim*Sm*Sp)/gam^2 + (8*chim*Sm*Sp)/(3*gam) + 
 (64*bem*chip*Sm*Sp)/gam^2 + (31*dz*Sp^4)/36 + (31*dz*gam*Sp^4)/72 + 
 ((4504*bem)/(45*dz) + (32*bem*bep)/(9*dz) + (104*bem*bep)/(3*dz*gam) + 
   (128*bem*bep^2)/(3*dz*gam) + (302*bem*gam)/(9*dz) - (32*chim)/(3*dz) + 
   (32*bep*chim)/(dz*gam) + (110*bem*Sm^2)/9 + (16*bem*bep*Sm^2)/3 - 
   (256*bem^3*Sm^2)/gam^3 + (256*bem*bep^2*Sm^2)/gam^3 - 
   (256*bem^3*Sm^2)/(3*gam^2) - (416*bem*bep*Sm^2)/(3*gam^2) - 
   (256*bem*bep^2*Sm^2)/(3*gam^2) - (28*bem*Sm^2)/gam + 
   (704*bem*bep*Sm^2)/(9*gam) + (320*bem*gam*Sm^2)/9 + (152*chim*Sm^2)/9 - 
   (64*bep*chim*Sm^2)/gam^2 - (8*chim*Sm^2)/(3*gam) - 
   (64*bem*chip*Sm^2)/gam^2 + (61*Sm*Sp)/3 - (376*bep*Sm*Sp)/9 - 
   (256*bem^2*bep*Sm*Sp)/gam^3 + (256*bep^3*Sm*Sp)/gam^3 - 
   (16*bem^2*Sm*Sp)/(3*gam^2) - (512*bem^2*bep*Sm*Sp)/(3*gam^2) - 
   (400*bep^2*Sm*Sp)/(3*gam^2) + (256*bem^2*Sm*Sp)/(9*gam) - 
   (28*bep*Sm*Sp)/gam + (448*bep^2*Sm*Sp)/(9*gam) + (283*gam*Sm*Sp)/18 + 
   (31*gam^2*Sm*Sp)/36 - (64*bem*chim*Sm*Sp)/gam^2 - 
   (64*bep*chip*Sm*Sp)/gam^2 - (8*chip*Sm*Sp)/(3*gam) + (31*dz*Sm^3*Sp)/9 + 
   (31*dz*gam*Sm^3*Sp)/18 + (31*dz*Sm*Sp^3)/9 + (31*dz*gam*Sm*Sp^3)/18)*
  \[Delta] + (-4084/(45*dz) - (176*bep)/(9*dz) + (200*bep^2)/(3*dz*gam) - 
   (311*gam)/(9*dz) + (19*gam^2)/(18*dz) + (19*gam^3)/(36*dz) + 
   (157*Sm^2)/12 + (32*bem^2*Sm^2)/3 + (1036*bep*Sm^2)/9 - 
   (848*bem^2*Sm^2)/(3*gam^2) + (16*bep^2*Sm^2)/gam^2 + 
   (3040*bem^2*Sm^2)/(9*gam) - (652*bep*Sm^2)/(9*gam) - 
   (608*bep^2*Sm^2)/(3*gam) - (82*gam*Sm^2)/3 - (19*gam^2*Sm^2)/9 + 
   (304*chip*Sm^2)/9 - (112*chip*Sm^2)/(3*gam) - (266*dz*Sm^4)/9 - 
   (133*dz*gam*Sm^4)/9 - (800*bem*bep*Sm*Sp)/(3*gam^2) - 
   (652*bem*Sm*Sp)/(9*gam) + (1216*bem*bep*Sm*Sp)/(9*gam) - 
   (112*chim*Sm*Sp)/(3*gam) - (38*dz*Sp^4)/9 - (19*dz*gam*Sp^4)/9)*\[Nu] + 
 ((-316*bem*Sm^2)/9 + (412*bem*Sm^2)/(9*gam) + (412*bep*Sm*Sp)/(9*gam))*
  \[Delta]*\[Nu] + (223*Sm^2*\[Nu]^2)/36


E$4 = 29917/(105*dz) + (2087*bep)/(45*dz) - (1184*bep^2)/(9*dz) + 
 (96*bem^2*bep)/(dz*gam^2) - (96*bep^3)/(dz*gam^2) - (62*bem^2)/(dz*gam) - 
 (172*bep^2)/(dz*gam) - (32*bep^3)/(3*dz*gam) + (44279*gam)/(180*dz) + 
 (464*bep*gam)/(9*dz) + (28129*gam^2)/(576*dz) - (7*gam^3)/(128*dz) + 
 (8*chip)/dz - (24*bep*chip)/(dz*gam) + (717*Sm^2)/4 + (10*bem^2*Sm^2)/9 - 
 (451*bep*Sm^2)/3 + (10*bep^2*Sm^2)/9 - (192*bem^2*bep*Sm^2)/gam^3 + 
 (192*bep^3*Sm^2)/gam^3 + (516*bem^2*Sm^2)/gam^2 + 
 (64*bem^2*bep*Sm^2)/(3*gam^2) + (420*bep^2*Sm^2)/gam^2 + 
 (64*bep^3*Sm^2)/(3*gam^2) + (1736*bem^2*Sm^2)/(9*gam) - (37*bep*Sm^2)/gam + 
 (2072*bep^2*Sm^2)/(9*gam) + (29357*gam*Sm^2)/144 - (178*bep*gam*Sm^2)/3 + 
 (16031*gam^2*Sm^2)/288 + (48*bem*chim*Sm^2)/gam^2 - (22*chip*Sm^2)/3 + 
 (48*bep*chip*Sm^2)/gam^2 + (2*chip*Sm^2)/gam + (49*dz*Sm^4)/16 + 
 (49*dz*gam*Sm^4)/32 - (190*bem*Sm*Sp)/9 - (192*bem^3*Sm*Sp)/gam^3 + 
 (192*bem*bep^2*Sm*Sp)/gam^3 + (936*bem*bep*Sm*Sp)/gam^2 + 
 (128*bem*bep^2*Sm*Sp)/(3*gam^2) - (37*bem*Sm*Sp)/gam + 
 (3808*bem*bep*Sm*Sp)/(9*gam) + (48*bep*chim*Sm*Sp)/gam^2 + 
 (2*chim*Sm*Sp)/gam + (48*bem*chip*Sm*Sp)/gam^2 + (7*dz*Sp^4)/16 + 
 (7*dz*gam*Sp^4)/32 + ((3991*bem)/(45*dz) + (152*bem*bep)/(9*dz) + 
   (44*bem*bep)/(dz*gam) + (32*bem*bep^2)/(3*dz*gam) + (260*bem*gam)/(9*dz) - 
   (8*chim)/dz + (24*bep*chim)/(dz*gam) + (71*bem*Sm^2)/3 - 
   (20*bem*bep*Sm^2)/9 - (192*bem^3*Sm^2)/gam^3 + 
   (192*bem*bep^2*Sm^2)/gam^3 - (64*bem^3*Sm^2)/(3*gam^2) - 
   (176*bem*bep*Sm^2)/gam^2 - (64*bem*bep^2*Sm^2)/(3*gam^2) - 
   (177*bem*Sm^2)/gam + (320*bem*bep*Sm^2)/(9*gam) + (178*bem*gam*Sm^2)/3 + 
   (22*chim*Sm^2)/3 - (48*bep*chim*Sm^2)/gam^2 - (2*chim*Sm^2)/gam - 
   (48*bem*chip*Sm^2)/gam^2 + (21*Sm*Sp)/2 - (950*bep*Sm*Sp)/9 - 
   (192*bem^2*bep*Sm*Sp)/gam^3 + (192*bep^3*Sm*Sp)/gam^3 - 
   (40*bem^2*Sm*Sp)/gam^2 - (128*bem^2*bep*Sm*Sp)/(3*gam^2) - 
   (136*bep^2*Sm*Sp)/gam^2 - (8*bem^2*Sm*Sp)/(9*gam) - (177*bep*Sm*Sp)/gam + 
   (328*bep^2*Sm*Sp)/(9*gam) + (79*gam*Sm*Sp)/8 + (7*gam^2*Sm*Sp)/16 - 
   (48*bem*chim*Sm*Sp)/gam^2 - (48*bep*chip*Sm*Sp)/gam^2 - 
   (2*chip*Sm*Sp)/gam + (7*dz*Sm^3*Sp)/4 + (7*dz*gam*Sm^3*Sp)/8 + 
   (7*dz*Sm*Sp^3)/4 + (7*dz*gam*Sm*Sp^3)/8)*\[Delta] + 
 (-7753/(30*dz) - (364*bep)/(3*dz) + (210*bep^2)/(dz*gam) - 
   (2099*gam)/(24*dz) + (11*gam^2)/(24*dz) + (11*gam^3)/(48*dz) - 
   (4165*Sm^2)/18 - (40*bem^2*Sm^2)/9 + (2069*bep*Sm^2)/18 - 
   (532*bem^2*Sm^2)/gam^2 - (308*bep^2*Sm^2)/gam^2 + 
   (1672*bem^2*Sm^2)/(9*gam) + (5*bep*Sm^2)/(3*gam) - (88*bep^2*Sm^2)/gam - 
   (2321*gam*Sm^2)/18 - (11*gam^2*Sm^2)/12 + (44*chip*Sm^2)/3 - 
   (28*chip*Sm^2)/gam - (77*dz*Sm^4)/6 - (77*dz*gam*Sm^4)/12 - 
   (840*bem*bep*Sm*Sp)/gam^2 + (5*bem*Sm*Sp)/(3*gam) + 
   (880*bem*bep*Sm*Sp)/(9*gam) - (28*chim*Sm*Sp)/gam - (11*dz*Sp^4)/6 - 
   (11*dz*gam*Sp^4)/12)*\[Nu] + 
 ((-1433*bem*Sm^2)/18 + (415*bem*Sm^2)/(3*gam) + (415*bep*Sm*Sp)/(3*gam))*
  \[Delta]*\[Nu] + (728*Sm^2*\[Nu]^2)/9


E$5 = 13929/(280*dz) + (177*bep)/(10*dz) - (40*bep^2)/(3*dz) - 
 (5*bem^2)/(2*dz*gam) - (65*bep^2)/(2*dz*gam) + (57629*gam)/(1440*dz) + 
 (68*bep*gam)/(9*dz) + (1151*gam^2)/(144*dz) + gam^3/(96*dz) + 
 (1679*Sm^2)/24 - (86*bep*Sm^2)/9 + (70*bem^2*Sm^2)/gam^2 + 
 (70*bep^2*Sm^2)/gam^2 + (80*bem^2*Sm^2)/(3*gam) - (14*bep*Sm^2)/gam + 
 (80*bep^2*Sm^2)/(3*gam) + (2171*gam*Sm^2)/36 - (16*bep*gam*Sm^2)/9 + 
 (925*gam^2*Sm^2)/72 - (7*dz*Sm^4)/12 - (7*dz*gam*Sm^4)/24 - 
 (44*bem*Sm*Sp)/9 + (140*bem*bep*Sm*Sp)/gam^2 - (14*bem*Sm*Sp)/gam + 
 (160*bem*bep*Sm*Sp)/(3*gam) - (dz*Sp^4)/12 - (dz*gam*Sp^4)/24 + 
 ((43*bem)/(30*dz) + (3*bem*bep)/(dz*gam) + (2*bem*gam)/(3*dz) - 
   (16*bem*Sm^2)/9 - (12*bem*bep*Sm^2)/gam^2 - (14*bem*Sm^2)/gam + 
   (16*bem*gam*Sm^2)/9 - (19*Sm*Sp)/24 - (58*bep*Sm*Sp)/9 - 
   (6*bem^2*Sm*Sp)/gam^2 - (6*bep^2*Sm*Sp)/gam^2 - (14*bep*Sm*Sp)/gam - 
   (5*gam*Sm*Sp)/12 - (gam^2*Sm*Sp)/12 - (dz*Sm^3*Sp)/3 - 
   (dz*gam*Sm^3*Sp)/6 - (dz*Sm*Sp^3)/3 - (dz*gam*Sm*Sp^3)/6)*\[Delta] + 
 (-1664/(45*dz) - (160*bep)/(9*dz) + (80*bep^2)/(3*dz*gam) - 
   (112*gam)/(9*dz) - (1247*Sm^2)/18 + (44*bep*Sm^2)/9 - 
   (160*bem^2*Sm^2)/(3*gam^2) - (160*bep^2*Sm^2)/(3*gam^2) + 
   (112*bep*Sm^2)/(9*gam) - (280*gam*Sm^2)/9 - (320*bem*bep*Sm*Sp)/
    (3*gam^2) + (112*bem*Sm*Sp)/(9*gam))*\[Nu] + 
 ((-44*bem*Sm^2)/9 + (128*bem*Sm^2)/(9*gam) + (128*bep*Sm*Sp)/(9*gam))*
  \[Delta]*\[Nu] + (80*Sm^2*\[Nu]^2)/3


E$6 = 55*Sm^2*(1 + (31*gam)/30 + (4*gam^2)/15 - (2*dz*Sm^2)/15 - (dz*gam*Sm^2)/15 + 
  ((-2*dz*Sm*Sp)/15 - (dz*gam*Sm*Sp)/15)*\[Delta] + 
  (-2/5 + (2*bep)/15 - (4*gam)/15)*\[Nu] - (2*bem*\[Delta]*\[Nu])/15)


E$7 = 35*Sm^2*(1 + (31*gam)/30 + (4*gam^2)/15 - (2*dz*Sm^2)/15 - (dz*gam*Sm^2)/15 + 
  ((-2*dz*Sm*Sp)/15 - (dz*gam*Sm*Sp)/15)*\[Delta] + 
  (-2/5 + (2*bep)/15 - (4*gam)/15)*\[Nu] - (2*bem*\[Delta]*\[Nu])/15)


E$8 = (32*(1 + gam/2))/(5*dz)


E$9 = (-8*gam)/(15*dz) + (32*Sm^2)/15 - (32*Sm*Sp*\[Delta])/15 - (64*Sm^2*\[Nu])/15


E$10 = (-12*Sm^2*(1 + (10*bep)/27 - (10*bep)/(9*gam) + (5*gam)/27 - 
   (10*bem*Sp)/(9*gam*Sm) + ((-10*bem)/27 + (10*bem)/(9*gam) - 
     (4*Sp)/(9*Sm) + (10*bep*Sp)/(9*gam*Sm))*\[Delta]))/5


E$11 = (41*Sm^2*\[Nu])/45


E$12 = (-7*Sm^2*(1 + (4*bep)/21 + (8*gam)/21 - (4*bem*\[Delta])/21 - (11*\[Nu])/21))/
 3


E$13 = (11*Sm^2*(1 + (16*gam)/33 - \[Nu]/3))/3


E$14 =-(Sm^2*(1 + (4*gam)/9 - (5*\[Nu])/9))


E$15 = (16*bep)/(3*dz) - (8*bep^2)/(dz*gam) - (8*gam)/(9*dz) + (17*Sm^2)/9 + 
 (16*bem^2*Sm^2)/gam^2 + (16*bep^2*Sm^2)/gam^2 - (32*bep*Sm^2)/(3*gam) + 
 (32*bem*bep*Sm*Sp)/gam^2 - (32*bem*Sm*Sp)/(3*gam) + 
 ((8*bem*Sm^2)/(3*gam) - (8*Sm*Sp)/9 + (8*bep*Sm*Sp)/(3*gam))*\[Delta] - 
 (4*Sm^2*\[Nu])/9


(* ::Text:: *)
(*This section corresponds Eq. (5.11), where the coefficient C1, C2, C3, C4 and C5 were replaced following Eq. (5.12).*)


dxdt$averaged = (2c^3 dz \[Nu] x^4)/(3 Gt al mtot) ((4Sm^2 (1+et^2/2))/(1-et^2)^(5/2)+x/(15(1-et^2)^(7/2)) (X$1+et^2 X$2 +et^4 X$3)+8\[Pi](1+gam/2)Sm^2 \[CurlyPhi]s1[et]x^(3/2)+x^2((X$4+et^2X$5+et^4X$6+et^6X$7)/(1-et^2)^(9/2)+(X$8+et^2 X$9+et^4 X$10)/(1-et^2)^4)+4\[Pi](1+gam/2)x^(5/2)(X$11 \[CurlyPhi]2[et]+X$12 \[CurlyPhi]s2[et]+X$13 \[Alpha]s1[et]+X$14 \[Theta]s1[et]+(X$15+et^2 X$16) \[CurlyPhi]s1[et]/(1-et^2)+X$17 \[CurlyPhi]s1$tilde[et]/(1-et^2)^(3/2)+X$18 \[CurlyPhi]s0[et]))


detdt$averaged = -((c^3 dz \[Nu] x^3 et)/(Gt al mtot))((2Sm^2)/(1-et^2)^(3/2)+x/(15(1-et^2)^(5/2)) (E$1 + et^2 E$2)+8/3 \[Pi](1+gam/2)Sm^2  (1-et^2)/et^2 (\[CurlyPhi]s1[et]-\[CurlyPhi]s1$tilde[et]/Sqrt[1-et^2])x^(3/2)+x^2((E$3+et^2 E$4+et^4 E$5)/(1-et^2)^(7/2)+(E$6+et^2 E$7)/(1-et^2)^3)+4\[Pi](1+gam/2)x^(5/2)(E$8 (1-et^2)/et^2 (\[CurlyPhi]2[et]-\[CurlyPhi]2$tilde[et]/Sqrt[1-et^2])+E$9 (1-et^2)/et^2 (\[CurlyPhi]s2[et]-\[CurlyPhi]s2$tilde[et]/Sqrt[1-et^2])+E$10 (1-et^2)/et^2 (\[Alpha]s1[et]-\[Alpha]s1$tilde[et]/Sqrt[1-et^2])+E$11 (1-et^2)/et^2 (\[Theta]s1[et]-\[Theta]s1$tilde[et]/Sqrt[1-et^2])+E$12/et^2 (\[CurlyPhi]s1[et]-\[CurlyPhi]s1$tilde[et]/Sqrt[1-et^2])+E$13 \[CurlyPhi]s1[et] +E$14/Sqrt[1-et^2] \[CurlyPhi]s1$tilde[et]+E$15 (1-et^2)/et^2 \[CurlyPhi]s0[et] ))

